Momentum Broadening in an Anisotropic Plasma

The rates governing momentum broadening in a quark-gluon plasma with a momentum anisotropy are calculated to leading-log order for a heavy quark using kinetic theory. It is shown how the problematic singularity for these rates at leading-oder is lifted by next-to-leading order gluon self-energy corrections to give a finite contribution to the leading-log result. The resulting rates are shown to lead to larger momentum broadening along the beam axis than in the transverse plane, which is consistent with recent STAR results. This might indicate that the quark-gluon-plasma at RHIC is not in equilibrium.

==> finalv.nb <==
(************** Content-type: application/mathematica **************

                    Mathematica-Compatible Notebook

This notebook can be used with any Mathematica-compatible
application, such as Mathematica, MathReader or Publicon. The data
for the notebook starts with the line containing stars above.

To get the notebook into a Mathematica-compatible application, do
one of the following:

* Save the data starting with the line of stars above into a file
  with a name ending in .nb, then open the file inside the
  application;

* Copy the data starting with the line of stars above to the
  clipboard, then use the Paste menu command inside the application.

Data for notebooks contains only printable 7-bit ASCII and can be
sent directly in email or through ftp in text mode.  Newlines can be
CR, LF or CRLF (Unix, Macintosh or MS-DOS style).

NOTE: If you modify the data for this notebook not in a Mathematica-
compatible application, you must delete the line below containing
the word CacheID, otherwise Mathematica-compatible applications may
try to use invalid cache data.

For more information on notebooks and Mathematica-compatible 
applications, contact Wolfram Research:
  web: http://www.wolfram.com
  email: info@wolfram.com
  phone: +1-217-398-0700 (U.S.)

Notebook reader applications are available free of charge from 
Wolfram Research.
*******************************************************************)

(*CacheID: 232*)


(*NotebookFileLineBreakTest
NotebookFileLineBreakTest*)
(*NotebookOptionsPosition[    104531,       2914]*)
(*NotebookOutlinePosition[    105163,       2936]*)
(*  CellTagsIndexPosition[    105119,       2932]*)
(*WindowFrame->Normal*)



Notebook[{

Cell[CellGroupData[{
Cell["Structure functions", "Section"],

Cell[CellGroupData[{

Cell["Fast full Structure functions", "Subsection"],

Cell["\<\
I apologize for the horrible code, but you know, because of \
historical reasons I didn't dare get rid of it...\
\>", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(ACC = 10\)], "Input"],

Cell[BoxData[
    \(10\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(s = Sqrt[\((1 - om^2/k^2)\)*\((1 - kz^2/k^2)\)]\)], "Input"],

Cell[BoxData[
    \(\@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\^2\/k\^2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(xi1[k_, kz_, om_] = om*kz/k^2 + s\)], "Input"],

Cell[BoxData[
    \(\(kz\ om\)\/k\^2 + \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - \
om\^2\/k\^2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(xi2[k_, kz_, om_] = om*kz/k^2 - s\)], "Input"],

Cell[BoxData[
    \(\(kz\ om\)\/k\^2 - \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - \
om\^2\/k\^2)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Imarg = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*\((om + a*kz*xi)\)*
          Sqrt[\(-\((k^2*\((xi - om*kz/k^2)\)^2 - \((k^2 - om^2)\)*\((1 - 
                        kz^2/k^2)\))\)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(\((om + a\ kz\ xi)\)\ \@\(-\((k\^2\ \((xi - \(om\ \
kz\)\/k\^2)\)\^2 - \((k\^2 - om\^2)\)\ \((1 - kz\^2\/k\^2)\))\)\)\)\/\((1 + a\
\ xi\^2)\)\^2, "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Imarg2 = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*\((om + 
              a\ xi\ kz)\)*\((2 \((xi - om\ kz/k^2)\)^2 - \((1 - 
                      kz^2/k^2)\)\ \((1 - om^2/k^2)\))\)/
            Sqrt[\((1 - kz^2/k^2)\)\ \((1 - om^2/k^2)\) - \((xi - 
                      om\ kz/k^2)\)^2]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(\((om + a\ xi\ kz)\)\ \((2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \
\((1 - kz\^2\/k\^2)\)\ \((1 - om\^2\/k\^2)\))\)\)\/\(\((1 + a\ xi\^2)\)\^2\ \
\@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\^2\/k\^2)\) - \((xi - \(om\ \
kz\)\/k\^2)\)\^2\)\), "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Imarg3 = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*\((om + a*kz*xi)\)*\((k^2\ xi - kz\ om)\)/
            Sqrt[\(-\((k^2*\((xi - om*kz/k^2)\)^2 - \((k^2 - om^2)\)*\((1 - 
                          kz^2/k^2)\))\)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(\((om + a\ kz\ xi)\)\ \((k\^2\ xi - kz\ om)\)\)\/\(\((1 + a\ \
xi\^2)\)\^2\ \@\(-\((k\^2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \((k\^2 - \
om\^2)\)\ \((1 - kz\^2\/k\^2)\))\)\)\), "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg1 = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*\((om^2 - a\ kz^2  xi^2)\)]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(om\^2 - a\ kz\^2\ xi\^2\)\/\((1 + a\ xi\^2)\)\^2, 
        "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg2 = 
      Compile[{md2, k, kz, om, a, xi}, 
        Sign[om - kz\ xi]/\((1 + a\ xi^2)\)^2*\((om + a*kz*xi)\)*
          Sqrt[k^2*\((xi - om*kz/k^2)\)^2 - \((k^2 - om^2)\)*\((1 - 
                    kz^2/k^2)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(\(1\/\((1 + a\ xi\^2)\)\^2\)\((Sign[
              om - kz\ xi]\ \((om + 
                a\ kz\ xi)\)\ \@\(k\^2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \((k\
\^2 - om\^2)\)\ \((1 - kz\^2\/k\^2)\)\))\)\), "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg4 = 
      Compile[{md2, k, kz, om, a, xi}, 1/\((1 + a\ xi^2)\)^2*om]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, xi}, 
        om\/\((1 + a\ xi\^2)\)\^2, "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg5 = 
      Compile[{md2, k, kz, om, a, xi}, 
        Sign[om - kz\ xi]/\((1 + a\ xi^2)\)^2*\((om^2 + a*om*kz*xi)\)/
            Sqrt[k^2*\((xi - om*kz/k^2)\)^2 - \((k^2 - om^2)\)*\((1 - 
                      kz^2/k^2)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(Sign[om - kz\ xi]\ \((om\^2 + a\ om\ kz\ xi)\)\)\/\(\((1 + a\
\ xi\^2)\)\^2\ \@\(k\^2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \((k\^2 - om\^2)\)\ \
\((1 - kz\^2\/k\^2)\)\)\), "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg7 = 
      Compile[{md2, k, kz, om, a, 
          xi}, \((om^2 + a\ k^2\ xi^2 - 
              2\ k^2/\((k^2 - kz^2)\)\ \((om^2 - a\ kz^2\ xi^2)\))\)/\((1 + 
                a\ xi^2)\)^2]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(om\^2 + a\ k\^2\ xi\^2 - \(2\ k\^2\ \((om\^2 - a\ kz\^2\ \
xi\^2)\)\)\/\(k\^2 - kz\^2\)\)\/\((1 + a\ xi\^2)\)\^2, "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg8 = 
      Compile[{md2, k, kz, om, a, 
          xi}, \((om + 
                a\ kz\ xi)\)/\((1 + 
                  a\ xi^2)\)^2\ *\((2\ \((xi - om\ kz/k^2)\)^2 - \((1 - 
                    om^2/k^2)\)\ \((1 - kz^2/k^2)\))\)*
          Sign[om - kz\ xi]/
            Sqrt[\((xi - om\ kz/k^2)\)^2 - \((1 - om^2/k^2)\)\ \((1 - 
                      kz^2/k^2)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \((\((om + 
                  a\ kz\ xi)\)\ \((2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \((1 - 
                        om\^2\/k\^2)\)\ \((1 - kz\^2\/k\^2)\))\)\ Sign[
                om - kz\ xi])\)/\((\((1 + a\ xi\^2)\)\^2\ \@\(\((xi - \(om\ \
kz\)\/k\^2)\)\^2 - \((1 - om\^2\/k\^2)\)\ \((1 - kz\^2\/k\^2)\)\))\), 
        "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg10 = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*om*kz]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(om\ kz\)\/\((1 + a\ xi\^2)\)\^2, "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Rearg11 = 
      Compile[{md2, k, kz, om, a, xi}, 
        1/\((1 + a\ xi^2)\)^2*\((om + a*kz*xi)\)*
          Sign[om - kz\ xi]*\((k^2\ xi - kz\ om)\)/
            Sqrt[k^2*\((xi - om*kz/k^2)\)^2 - \((k^2 - om^2)\)*\((1 - 
                      kz^2/k^2)\)]]\)], "Input"],

Cell[BoxData[
    TagBox[\(CompiledFunction[{md2, k, kz, om, a, 
          xi}, \(\((om + a\ kz\ xi)\)\ Sign[om - kz\ xi]\ \((k\^2\ xi - kz\ \
om)\)\)\/\(\((1 + a\ xi\^2)\)\^2\ \@\(k\^2\ \((xi - \(om\ kz\)\/k\^2)\)\^2 - \
\((k\^2 - om\^2)\)\ \((1 - kz\^2\/k\^2)\)\)\), "-CompiledCode-"]\),
      False,
      Editable->False]], "Output"]
}, Open  ]],

Cell[BoxData[
    \(FastImalpha[md2_, k_, kz_, om_, a_] := 
      If[om > k, 
        0, \(-md2\)/\((k^2 - kz^2)\)*k/2*
          NIntegrate[
            Imarg[md2, k, kz, om, a, xi], {xi, 
              xi2[k, kz, om]*
                If[xi2[k, kz, om] > 
                    0, \((1 + 10^\((\(-15\))\))\), \((1 - 
                      10^\((\(-15\))\))\)], xi1[k, kz, om]}, 
            MaxRecursion \[Rule] 10]]\)], "Input"],

Cell[BoxData[
    \(FastRealpha[md2_, k_, kz_, om_, a_] := 
      Module[{res, mxi1, mxi2}, \[IndentingNewLine]mxi1 = 
          If[k > om, xi1[k, kz, om], 0]; 
        mxi2 = If[k > om, xi2[k, kz, om], 0]; \[IndentingNewLine]If[om < k, 
          res = \(md2/\((k^2 - kz^2)\)\)/
                2*\((NIntegrate[
                    Rearg1[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                    MaxRecursion \[Rule] 10] - 
                  NIntegrate[
                    Rearg2[md2, k, kz, om, a, xi], {xi, \(-1\), 
                      mxi2*If[
                          mxi2 < 
                            0, \((1 + 10^\((\(-15\))\))\), \((1 - 
                              10^\((\(-15\))\))\)]}, 
                    MaxRecursion \[Rule] 10] - 
                  NIntegrate[
                    Rearg2[md2, k, kz, om, a, xi], {xi, 
                      mxi1*\((1 + 10^\((\(-15\))\))\), 1}, 
                    MaxRecursion \[Rule] 10])\), 
          res = \(md2/\((k^2 - kz^2)\)\)/
                2*\((NIntegrate[
                    Rearg1[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                    MaxRecursion \[Rule] 10] - 
                  NIntegrate[
                    Rearg2[md2, k, kz, om, a, xi], {xi, \(-1\), 1}])\), 
          MaxRecursion \[Rule] 10]; res]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(cc1 = \((om + a\ kz\ xi1[k, kz, om])\)\ \((1 + a\ xi2[k, kz, om]^2)\) - 
        4\ a\ s\ xi2[k, kz, om]\ \((om + a\ kz\ xi2[k, kz, om])\)\)], "Input"],

Cell[BoxData[
    \(\(-4\)\ a\ \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\^2\/k\^2)\)\)\ \((\(kz\ \
om\)\/k\^2 - \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\^2\/k\^2)\)\))\)\ \((om + 
            a\ kz\ \((\(kz\ om\)\/k\^2 - \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\
\^2\/k\^2)\)\))\))\) + \((1 + 
            a\ \((\(kz\ om\)\/k\^2 - \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - \
om\^2\/k\^2)\)\))\)\^2)\)\ \((om + 
            a\ kz\ \((\(kz\ om\)\/k\^2 + \@\(\((1 - kz\^2\/k\^2)\)\ \((1 - om\
\^2\/k\^2)\)\))\))\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(cc3 = 
        8\ a^2\ s^2\ om\ kz/
              k^2\ \((1 + 
                a\ xi2[k, kz, om]^2)\) \((kz\ \((1 + a\ xi2[k, kz, om]^2)\) - 
                2\ xi2[k, kz, om] \((om + a\ kz\ xi2[k, kz, om])\))\) + 
          4\ a\ s^2 \((om + 
                a\ kz\ xi2[k, kz, om])\) \((1 + 
                  a\ xi2[k, kz, om]^2)\)^2;\)\)], "Input"],

Cell[BoxData[
    \(\(cc4 = 
        4\ a\ s^2\ \((\((om + a\ kz\ xi2[k, kz, om])\) \((1 - 
                    3\ a\ xi2[k, kz, om]^2)\) + 
              2\ a\ kz\ xi2[k, kz, 
                  om]\ \((1 + a\ xi2[k, kz, om]^2)\))\);\)\)], "Input"],

Cell[BoxData[
    \(\(ImbetaA[md2_, k_, kz_, om_, a_] = 
        If[om > k, 0, 
          Evaluate[\(-md2\)\ \(om^2/
                  k^3\)\ /\((1 + a\ xi2[k, kz, om]^2)\)^\((3/2)\)\ \((cc1\ I1[
                      1 + a\ xi1[k, kz, om]\ xi2[k, kz, om], 
                      2\ s\ Sqrt[a]] + \((om + a\ kz\ xi2[k, kz, om])\)\ I2[
                      1 + a\ xi1[k, kz, om]\ xi2[k, kz, om], 2\ s\ Sqrt[a]] - 
                  cc3\ I3[1 + a\ xi1[k, kz, om]\ xi2[k, kz, om], 
                      2\ s\ Sqrt[a]] - 
                  cc4\ I4[1 + a\ xi1[k, kz, om]\ xi2[k, kz, om], 
                      2\ s\ Sqrt[a]])\)]];\)\)], "Input"],

Cell[BoxData[
    \(FastRebeta[md2_, k_, kz_, om_, a_] := 
      Module[{res, mxi1, mxi2}, 
        If[om < k, mxi1 = If[k > om, xi1[k, kz, om], 0]; 
          mxi2 = If[k > om, xi2[k, kz, om], 0]; 
          If[logging \[Equal] 0, 
            Print["\<beta: k,kz,om,a:\>", k, kz, om, 
              a]]; \[IndentingNewLine]res = 
            md2/k^2*om/
                2*\((\(-NIntegrate[
                      Rearg4[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                      MaxRecursion \[Rule] 10]\) + 
                  If[mxi2 \[Equal] \(-1\), 0, 
                    NIntegrate[
                      Rearg5[md2, k, kz, om, a, xi], {xi, \(-1\), 
                        mxi2*If[
                            mxi2 < 
                              0, \((1 + 10^\((\(-11\))\))\), \((1 - 
                                10^\((\(-11\))\))\)]}, 
                      MaxRecursion \[Rule] 10]] + 
                  NIntegrate[
                    Rearg5[md2, k, kz, om, a, xi], {xi, 
                      mxi1*\((1 + 10^\((\(-11\))\))\), 1}, 
                    MaxRecursion \[Rule] 10])\), \(res = 
              md2/k^2*om/
                  2*\((\(-NIntegrate[
                        Rearg4[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                        MaxRecursion \[Rule] 10]\) + 
                    NIntegrate[
                      Rearg5[md2, k, kz, om, a, xi], {xi, \(-1\), 
                        If[om\ kz/k^2 < 1, om\ kz/k^2, 0], \ 1}, 
                      MaxRecursion \[Rule] 10])\);\)]; \ res]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(I1[cp_, dp_] = \(\(Pi/2\)/dp\)/Sqrt[Sqrt[cp^2 + dp^2]]*
        Cos[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]]\)], "Input"],

Cell[BoxData[
    \(\(\[Pi]\ Cos[1\/2\ ArcTan[dp\/cp] - 1\/2\ \[Pi]\ If[cp > 0, 1, \
0]]\)\/\(2\ dp\ \((cp\^2 + dp\^2)\)\^\(1/4\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(I2[cp_, dp_] = \(Pi/2\)/dp*Sqrt[Sqrt[cp^2 + dp^2]]*
        Cos[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]]\)], "Input"],

Cell[BoxData[
    \(\(\((cp\^2 + dp\^2)\)\^\(1/4\)\ \[Pi]\ Cos[1\/2\ ArcTan[dp\/cp] - 1\/2\ \
\[Pi]\ If[cp > 0, 1, 0]]\)\/\(2\ dp\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(I3[cp_, 
        dp_] = \(\(Pi/4\)/dp^2\)/
          Sqrt[Sqrt[
              cp^2 + dp^2]]*\((Cos[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]]/
              dp - \(1/2\)/\((cp^2 + dp^2)\)*\((\(-2\)\ cp + 
                  Sqrt[cp^2 + dp^2])\)*
              Sin[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]])\)\)], "Input"],

Cell[BoxData[
    \(\((\[Pi]\ \((Cos[1\/2\ ArcTan[dp\/cp] - 1\/2\ \[Pi]\ If[cp > 0, 1, \
0]]\/dp - \(\(1\/\(2\ \((cp\^2 + 
                        dp\^2)\)\)\)\((\((\(-2\)\ cp + \@\(cp\^2 + dp\^2\))\)\
\ Sin[1\/2\ ArcTan[dp\/cp] - 
                      1\/2\ \[Pi]\ If[cp > 0, 1, 
                          0]])\)\))\))\)/\((4\ dp\^2\ \((cp\^2 + \
dp\^2)\)\^\(1/4\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(I4[cp_, dp_] = \(Pi/4\)/dp^2*
        Sqrt[Sqrt[
            cp^2 + dp^2]]*\((Cos[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]]/
              dp + \(1/2\)/Sqrt[cp^2 + dp^2]*
              Sin[ArcTan[dp/cp]/2 - Pi/2*If[cp > 0, 1, 0]])\)\)], "Input"],

Cell[BoxData[
    \(\(\(1\/\(4\ dp\^2\)\)\((\((cp\^2 + dp\^2)\)\^\(1/4\)\ \[Pi]\ \
\((Cos[1\/2\ ArcTan[dp\/cp] - 1\/2\ \[Pi]\ If[cp > 0, 1, 0]]\/dp + 
            Sin[1\/2\ ArcTan[dp\/cp] - 1\/2\ \[Pi]\ If[cp > 0, 1, 0]]\/\(2\ \
\@\(cp\^2 + dp\^2\)\))\))\)\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(FastImgamma[md2_, k_, kz_, om_, a_] := 
      If[om > k, 
        0, \(\(\(-md2\)/2\)/k\)/\((1 - kz^2/k^2)\)*
          NIntegrate[
            Imarg2[md2, k, kz, om, a, xi], {xi, 
              xi2[k, kz, om]*
                If[xi2[k, kz, om] > 
                    0, \((1 + 10^\((\(-ACC\))\))\), \((1 - 
                      10^\((\(-ACC\))\))\)], 
              xi1[k, kz, om]*\((1 - 10^\((\(-ACC\))\))\)}, 
            MaxRecursion \[Rule] 10]]\)], "Input"],

Cell[BoxData[
    \(FastRegamma[md2_, k_, kz_, om_, a_] := 
      Module[{res, mxi1, mxi2, wp}, 
        If[logging \[Equal] 0, 
          Print["\<gamma:\>", om]]; \[IndentingNewLine]mxi1 = 
          If[k > om, xi1[k, kz, om], 0]; 
        mxi2 = If[k > om, xi2[k, kz, om], 0]; \ \[IndentingNewLine]If[om < k, 
          res = md2/
                2*\((1/k^2*
                    NIntegrate[
                      Rearg7[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                      MaxRecursion \[Rule] 10] + 
                  k/\((k^2 - kz^2)\)*\((NIntegrate[
                          Rearg8[md2, k, kz, om, a, xi], {xi, \(-1\), 
                            mxi2*If[
                                mxi2 < 
                                  0, \((1 + 10^\((\(-ACC\))\))\), \((1 - 
                                    10^\((\(-ACC\))\))\)]}, 
                          WorkingPrecision \[Rule] 20, 
                          MaxRecursion \[Rule] 10] + 
                        NIntegrate[
                          Rearg8[md2, k, kz, om, a, xi], {xi, 
                            mxi1*\((1 + 10^\((\(-ACC\))\))\), 1}, 
                          WorkingPrecision \[Rule] 20, 
                          MaxRecursion \[Rule] 10])\))\), 
          res = md2/
                2*\((1/k^2*
                    NIntegrate[
                      Rearg7[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                      WorkingPrecision \[Rule] 20, MaxRecursion \[Rule] 10] + 
                  k/\((k^2 - kz^2)\)*\((NIntegrate[
                        Rearg8[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                        WorkingPrecision \[Rule] 20, 
                        MaxRecursion \[Rule] 10])\))\)]; res]\)], "Input"],

Cell[BoxData[
    \(FastImdelta[md2_, k_, kz_, om_, a_] := 
      If[om > k, 
        0, \(\(-md2\)/k^4\)/\((1 - kz^2/k^2)\)*om/2*
          NIntegrate[
            Imarg3[md2, k, kz, om, a, xi], {xi, 
              xi2[k, kz, om]*
                If[xi2[k, kz, om] > 
                    0, \((1 + 10^\((\(-ACC\))\))\), \((1 - 
                      10^\((\(-ACC\))\))\)], 
              xi1[k, kz, om]*\((1 - 10^\((\(-ACC\))\))\)}, 
            MaxRecursion \[Rule] 10]]\)], "Input"],

Cell[BoxData[
    \(FastRedelta[md2_, k_, kz_, om_, a_] := 
      Module[{res, mxi1, mxi2, wp}, 
        If[logging \[Equal] 0, Print["\<delta\>"]]; \[IndentingNewLine]mxi1 = 
          If[k > om, xi1[k, kz, om], 0]; 
        mxi2 = If[k > om, xi2[k, kz, om], 0]; \[IndentingNewLine]If[om < k, 
          res = \(md2/k^4\)/\((1 - kz^2/k^2)\)*
              om/2*\((NIntegrate[
                    Rearg10[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                    MaxRecursion \[Rule] 10] + 
                  NIntegrate[
                    Rearg11[md2, k, kz, om, a, xi], {xi, \(-1\), 
                      mxi2*If[
                          mxi2 < 
                            0, \((1 + 10^\((\(-ACC\))\))\), \((1 - 
                              10^\((\(-ACC\))\))\)]}, 
                    MaxRecursion \[Rule] 10] + 
                  NIntegrate[
                    Rearg11[md2, k, kz, om, a, xi], {xi, 
                      mxi1*\((1 + 10^\((\(-ACC\))\))\), 1}, 
                    WorkingPrecision \[Rule] 20, MaxRecursion \[Rule] 10])\), 
          res = \(md2/k^4\)/\((1 - kz^2/k^2)\)*
              om/2*\((NIntegrate[
                    Rearg10[md2, k, kz, om, a, xi], {xi, \(-1\), 1}, 
                    WorkingPrecision \[Rule] 20, MaxRecursion \[Rule] 10] + 
                  NIntegrate[
                    Rearg11[md2, k, kz, om, a, xi], {xi, \(-1\), 
                      If[om\ kz/k^2 < 1, om\ kz/k^2, 0], 1}, 
                    WorkingPrecision \[Rule] 20, 
                    MaxRecursion \[Rule] 10])\)]; res]\)], "Input"],

Cell[BoxData[
    \(Falpha[md2_, k_, kz_, om_, a_] := 
      FastRealpha[md2, k, kz, om, a] + 
        I*FastImalpha[md2, k, kz, om, a]\)], "Input"],

Cell[BoxData[
    \(Fbeta[md2_, k_, kz_, om_, a_] := 
      FastRebeta[md2, k, kz, om, a] + 
        I*N[ImbetaA[md2, k, kz, om, a]]\)], "Input"],

Cell[BoxData[
    \(Fgamma[md2_, k_, kz_, om_, a_] := 
      FastRegamma[md2, k, kz, om, a] + 
        I*FastImgamma[md2, k, kz, om, a]\)], "Input"],

Cell[BoxData[
    \(Fdelta[md2_, k_, kz_, om_, a_] := 
      FastRedelta[md2, k, kz, om, a] + 
        I*FastImdelta[md2, k, kz, om, a]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Falpha[1, 2, 0.4, 0.2, 5]\)], "Input"],

Cell[BoxData[
    \(\(-0.0035701696423501112`\) - 
      0.06707782347719006`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Fbeta[1, 2, 0.4, 0.2, 5]\)], "Input"],

Cell[BoxData[
    \(\(-0.003461716235637367`\) - 
      0.00037905441786692507`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Fgamma[1, 2, 0.4, 0.2, 5]\)], "Input"],

Cell[BoxData[
    \(\(\(0.17884351359041825`\)\(\[InvisibleSpace]\)\) + 
      0.0295514632235141`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Fdelta[1, 2, 0.4, 0.2, 5]\)], "Input"],

Cell[BoxData[
    \(\(\(0.0004834527234473623`\)\(\[InvisibleSpace]\)\) - 
      0.002775449763228236`\ \[ImaginaryI]\)], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Small xi structure functions", "Subsection"],

Cell[BoxData[
    \(PiT[z_] := 
      z^2/2 \((1 - \(\((z^2 - 1)\)/2\)/
                z\ \((Log[\((z + 1)\)] - Log[\((z - 1)\)])\))\)\)], "Input"],

Cell[BoxData[
    \(PiL[z_] := z/2 \((Log[z + 1] - Log[z - 1])\) - 1\)], "Input"],

Cell[BoxData[
    \(SXiA[z_, kn_, a_] := 
      PiT[z] + a\ *\((1/4\ PiT[
                  z]\ \((\((1 + 3  Cos[2*ArcCos[kn]])\) - 
                    z^2 \((3 + 5  Cos[2*ArcCos[kn]])\))\) + 
              z^2/12\ \((3 + 5  Cos[2*\ ArcCos[kn]])\) - 
              1/6\ \((1 + Cos[2*ArcCos[kn]])\))\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXiB[z_, kn_, a_] := 
      z^2 \((PiL[z] + 
            a\ \((PiL[z]\ \((Cos[2*ArcCos[kn]] - 
                        z^2/2 \((1 + 3\ Cos[2*ArcCos[kn]])\))\) + 
                  1/6\ \((1 + 3\ Cos[2*ArcCos[kn]])\))\))\)\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(SXiB\)\" is similar to \
existing symbol \"\!\(SXiA\)\"."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXiC[z_, kn_, a_] := 
      a\ \((PiT[z] - 1/3)\)\ \((z^2 - 1)\)\ Sin[ArcCos[kn]]^2\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(SXiC\)\" is similar to \
existing symbols \!\({SXiA, SXiB}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXiD[z_, kn_, a_] := 
      a\ /3 \((4\ z^2 + 3  PiT[z]\ \((1 - 4\ z^2)\))\)\ Cos[
          ArcCos[kn]]\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(SXiD\)\" is similar to \
existing symbols \!\({SXiA, SXiB, SXiC}\)."\)], "Message"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Static", "Subsection"],

Cell[BoxData[
    \(alomz[mD2_, kz_, k_, 
        a_] := \(\(\(-mD2\)/2\)/
            Sqrt[a]\)/\((k^2 - kz^2)\)*\((kz^2*ArcTan[Sqrt[a]] - 
            kz*k/Sqrt[1 + a*\((1 - kz^2/k^2)\)]*
              ArcTan[Sqrt[a]*\(kz/k\)/
                    Sqrt[1 + a*\((1 - kz^2/k^2)\)]])\)\)], "Input"],

Cell[BoxData[
    \(betamoz[md2_, kz_, k_, 
        a_] := \(-md2\)/
          k^2*\(\(\(\((Sqrt[a] + \((1 + a)\) ArcTan[Sqrt[a]] + a^\((3/2)\) + 
                    a\ \((1 + a)\) \((\((k^2 - kz^2)\)/k^2*ArcTan[Sqrt[a]] + 
                          kz/Sqrt[k^2 + a*\((k^2 - kz^2)\)]*
                            ArcTan[
                              Sqrt[a]*\(kz/k\)/
                                  Sqrt[1 + a*\((1 - kz^2/k^2)\)]])\))\)/2\)/
              Sqrt[a]\)/\((1 + a)\)\)/\((1 + 
              a*\((1 - kz^2/k^2)\))\)\)], "Input"],

Cell[BoxData[
    \(gamoz[md2_, kz_, k_, a_] := 
      md2\ a \((\(\((1 + \(2\ kz\^2\)\/\(k\^2 - kz\^2\))\)\ \((\(-\@a\) + \
ArcTan[\@a] + a\ ArcTan[\@a])\)\)\/\(2\ a\^\(3/2\)\ \((1 + a)\)\) - \((kz\ \
\((\(-2\)\ \@a\ k\^2\ kz\^2\ \@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\) - 
                      a\^\(3/2\)\ k\^2\ kz\^2\ \@\(\(-k\^2\) - a\ k\^2 + a\ \
kz\^2\) + a\^\(3/2\)\ kz\^4\ \@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\) - 
                      2\ k\^4\ \@kz\^2\ ArcTanh[\(\@a\ \@kz\^2\)\/\@\(\(-k\^2\
\) - a\ k\^2 + a\ kz\^2\)] - 
                      5\ a\ k\^4\ \@kz\^2\ ArcTanh[\(\@a\ \@kz\^2\)\/\@\(\(-k\
\^2\) - a\ k\^2 + a\ kz\^2\)] - 
                      3\ a\^2\ k\^4\ \@kz\^2\ ArcTanh[\(\@a\ \
\@kz\^2\)\/\@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\)] + 
                      3\ a\ k\^2\ \((kz\^2)\)\^\(3/2\)\ ArcTanh[\(\@a\ \
\@kz\^2\)\/\@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\)] + 
                      3\ a\^2\ k\^2\ \((kz\^2)\)\^\(3/2\)\ ArcTanh[\(\@a\ \
\@kz\^2\)\/\@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\)])\))\)/\((2\ a\^\(3/2\)\ \((1 \
+ a)\)\ k\ \@\(kz\^2\/k\^2\)\ \((k\^2 - kz\^2)\)\ \((k\^2 + a\ k\^2 - 
                      a\ kz\^2)\)\ \@\(\(-k\^2\) - a\ k\^2 + a\ kz\^2\))\))\)\
\)], "Input"],

Cell[BoxData[
    \(deltamoz[md2_, kz_, k_, 
        a_] := \(-\[ImaginaryI]\)\ md2\ a\ kz\ k\ \(1/
            k^2\)/\((k^2 - 
              kz^2)\)\ \[Pi]\/\(4\ a\^\(3/2\)\ \@\(1 - kz\^2\/k\^2\)\ \((1 + \
1\/\(a - \(a\ kz\^2\)\/k\^2\))\)\^\(3/2\)\)\)], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup Energy-Loss", "Section"],

Cell[BoxData[
    \(bigA[omh_, th_, vz_, aa_, bb_, gg_, dd_] := \((1 - omh^2)\)^2\ bb + 
        omh^2\ \((vz - Cos[th]*omh)\)^2/\((1 - Cos[th]^2)\)\ \((aa + gg)\) - 
        2\ omh\ \((1 - omh^2)\) \((vz - Cos[th]*omh)\)\ dd\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(bigB[omh_, th_, vz_, aa_, bb_, gg_, 
        dd_] := \((\((aa + gg)\)*bb - \((1 - Cos[th]^2)\)\ dd^2)\) \((1 - 
            omh^2 - \((vz - Cos[th]*omh)\)^2/\((1 - 
                  Cos[th]^2)\))\)\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(bigB\)\" is similar to \
existing symbol \"\!\(bigA\)\"."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(bigC[omh_, th_, vz_, aa_, bb_, gg_, 
        dd_] := \(-omh^2\) \((1 - omh^2)\)\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(bigC\)\" is similar to \
existing symbols \!\({bigA, bigB}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(bigD[omh_, th_, vz_, aa_, bb_, gg_, 
        dd_] := \(-omh^2\) \((aa + gg)\) + \((1 - omh^2)\)\ bb\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(bigD\)\" is similar to \
existing symbols \!\({bigA, bigB, bigC}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(bigE[omh_, th_, vz_, aa_, bb_, gg_, 
        dd_] := \((aa + gg)\)*bb - \((1 - Cos[th]^2)\)\ dd^2\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(bigE\)\" is similar to \
existing symbols \!\({bigA, bigB, bigC, bigD}\)."\)], "Message"]
}, Open  ]],

Cell["this function will give the LL", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(modmypreAnisodInt[omh_, th_, v_, vz_, aa_, bb_, gg_, 
        dd_] = \(-aa\)*\((v^2 - 
              omh^2 - \((vz - Cos[th]*omh)\)^2/\((1 - Cos[th]^2)\))\) \(1/
              2\)/\((1 - omh^2)\) + \(bigA[omh, th, vz, aa, bb, gg, dd]/2\)/
          bigC[omh, th, vz, aa, bb, gg, dd]\)], "Input"],

Cell[BoxData[
    \(\(-\(\(aa\ \((\(-omh\^2\) + 
                  v\^2 - \((vz - omh\ Cos[th])\)\^2\/\(1 - \
Cos[th]\^2\))\)\)\/\(2\ \((1 - omh\^2)\)\)\)\) - \((bb\ \((1 - omh\^2)\)\^2 - 
            2\ dd\ omh\ \((1 - omh\^2)\)\ \((vz - 
                  omh\ Cos[
                      th])\) + \(\((aa + gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\
\)\^2\)\/\(1 - Cos[th]\^2\))\)/\((2\ omh\^2\ \((1 - omh\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(newUserfunc5[omh_, th_, v_, vz_, aa_, bb_, gg_, 
        dd_] = \(-\((2\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) + \
omh\^2)\))\)\^2 - 4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                            bb\ gg + 
                            dd\^2\ Cos[th]\^2)\))\)\ \((bb\ \((\(-1\) + \
omh\^2)\)\^2 - 2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                          omh\ Cos[th])\) + \((aa + 
                          gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\)\ Log[\(-2\)\ omh\^2\ \((\(-1\) + 
                        omh\^2)\)] + \((\(-2\)\ omh\^2\ \((\(-1\) + 
                          omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 
                          2\ omh\ vz\ Cos[th] + Cos[th]\^2)\)\ \((aa\ bb - 
                          dd\^2 + bb\ gg + 
                          dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((bb - 
                          bb\ omh\^2 - \((aa + 
                                gg)\)\ omh\^2 + \[Sqrt]\((\((\((aa + gg)\)\ \
omh\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                                4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                      dd\^2 + bb\ gg + 
                                      dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                          2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                                omh\ Cos[th])\) + \((aa + 
                                gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
                  aa\ omh\^2 + gg\ omh\^2 + 
                    bb\ \((\(-1\) + 
                          omh\^2)\) - \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\
\ \((\(-1\) + omh\^2)\))\)\^2 - 
                          4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                dd\^2 + bb\ gg + 
                                dd\^2\ Cos[th]\^2)\))\)] + \((2\ omh\^2\ \
\((\(-1\) + omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 2\ omh\ vz\ Cos[th] + 
                          Cos[th]\^2)\)\ \((aa\ bb - dd\^2 + bb\ gg + 
                          dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((aa\ omh\^2 + 
                          gg\ omh\^2 + 
                          bb\ \((\(-1\) + 
                                omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ \
omh\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                                4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                      dd\^2 + bb\ gg + 
                                      dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                          2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                                omh\ Cos[th])\) + \((aa + 
                                gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
                  aa\ omh\^2 + gg\ omh\^2 + 
                    bb\ \((\(-1\) + 
                          omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\
\ \((\(-1\) + omh\^2)\))\)\^2 - 
                          4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                dd\^2 + bb\ gg + 
                                dd\^2\ Cos[th]\^2)\))\)])\)\)/\((4\ omh\^2\ \
\((1 - omh\^2)\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) + \
omh\^2)\))\)\^2 - 
                  4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                        bb\ gg + dd\^2\ Cos[th]\^2)\))\))\)\)], "Input"],

Cell[BoxData[
    \(\((\(-2\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) + omh\^2)\
\))\)\^2 - 4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + bb\ gg + 
                        dd\^2\ Cos[th]\^2)\))\)\ \((bb\ \((\(-1\) + omh\^2)\)\
\^2 - 2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                      omh\ Cos[th])\) + \((aa + 
                      gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\)\ Log[\(-2\)\ omh\^2\ \((\(-1\) + 
                    omh\^2)\)] - \((\(-2\)\ omh\^2\ \((\(-1\) + 
                      omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 
                      2\ omh\ vz\ Cos[th] + Cos[th]\^2)\)\ \((aa\ bb - 
                      dd\^2 + bb\ gg + 
                      dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((bb - 
                      bb\ omh\^2 - \((aa + 
                            gg)\)\ omh\^2 + \[Sqrt]\((\((\((aa + gg)\)\ \
omh\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                            4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                  dd\^2 + bb\ gg + 
                                  dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                      2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                            omh\ Cos[th])\) + \((aa + 
                            gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
              aa\ omh\^2 + gg\ omh\^2 + 
                bb\ \((\(-1\) + 
                      omh\^2)\) - \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                      4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                            bb\ gg + 
                            dd\^2\ Cos[th]\^2)\))\)] - \((2\ omh\^2\ \
\((\(-1\) + omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 2\ omh\ vz\ Cos[th] + 
                      Cos[th]\^2)\)\ \((aa\ bb - dd\^2 + bb\ gg + 
                      dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((aa\ omh\^2 + 
                      gg\ omh\^2 + 
                      bb\ \((\(-1\) + 
                            omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + \
bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                            4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                  dd\^2 + bb\ gg + 
                                  dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                      2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                            omh\ Cos[th])\) + \((aa + 
                            gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
              aa\ omh\^2 + gg\ omh\^2 + 
                bb\ \((\(-1\) + 
                      omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                      4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                            bb\ gg + 
                            dd\^2\ Cos[th]\^2)\))\)])\)/\((4\ omh\^2\ \((1 - 
              omh\^2)\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) + \
omh\^2)\))\)\^2 - 
                4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                      bb\ gg + dd\^2\ Cos[th]\^2)\))\))\)\)], "Output"]
}, Closed]],

Cell["this function will give the remaining LO", "Text"],

Cell[CellGroupData[{

Cell[BoxData[
    \(modmy2preAnisodInt[omh_, th_, v_, vz_, aa_, bb_, gg_, 
        dd_] = \(-aa\)*\((v^2 - 
              omh^2 - \((vz - Cos[th]*omh)\)^2/\((1 - Cos[th]^2)\))\)*\(1/
              2\)/\((1 - omh^2)\) \((Log[\((1 - omh^2)\)] - Log[aa])\) + 
        newUserfunc5[omh, th, v, vz, aa, bb, gg, dd]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(modmy2preAnisodInt\)\" \
is similar to existing symbol \"\!\(modmypreAnisodInt\)\"."\)], "Message"],

Cell[BoxData[
    \(\(-\(\(1\/\(2\ \((1 - omh\^2)\)\)\)\((aa\ \((\(-omh\^2\) + 
                v\^2 - \((vz - omh\ Cos[th])\)\^2\/\(1 - Cos[th]\^2\))\)\ \((\
\(-Log[aa]\) + Log[
                  1 - omh\^2])\))\)\)\) + \((\(-2\)\ \[Sqrt]\((\((\((aa + gg)\
\)\ omh\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                    4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                          bb\ gg + 
                          dd\^2\ Cos[th]\^2)\))\)\ \((bb\ \((\(-1\) + omh\^2)\
\)\^2 - 2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                        omh\ Cos[th])\) + \((aa + 
                        gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\)\ Log[\(-2\)\ omh\^2\ \((\(-1\) + 
                      omh\^2)\)] - \((\(-2\)\ omh\^2\ \((\(-1\) + 
                        omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 
                        2\ omh\ vz\ Cos[th] + Cos[th]\^2)\)\ \((aa\ bb - 
                        dd\^2 + bb\ gg + 
                        dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((bb - 
                        bb\ omh\^2 - \((aa + 
                              gg)\)\ omh\^2 + \[Sqrt]\((\((\((aa + gg)\)\ omh\
\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                    dd\^2 + bb\ gg + 
                                    dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                        2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                              omh\ Cos[th])\) + \((aa + 
                              gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) - \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                              bb\ gg + 
                              dd\^2\ Cos[th]\^2)\))\)] - \((2\ omh\^2\ \
\((\(-1\) + omh\^2)\)\ \((\(-1\) + omh\^2 + vz\^2 - 2\ omh\ vz\ Cos[th] + 
                        Cos[th]\^2)\)\ \((aa\ bb - dd\^2 + bb\ gg + 
                        dd\^2\ Cos[th]\^2)\)\ Csc[th]\^2 - \((aa\ omh\^2 + 
                        gg\ omh\^2 + 
                        bb\ \((\(-1\) + 
                              omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 \
+ bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - 
                                    dd\^2 + bb\ gg + 
                                    dd\^2\ Cos[th]\^2)\))\))\)\ \((bb\ \
\((\(-1\) + omh\^2)\)\^2 - 
                        2\ dd\ omh\ \((\(-1\) + omh\^2)\)\ \((\(-vz\) + 
                              omh\ Cos[th])\) + \((aa + 
                              gg)\)\ omh\^2\ \((vz - omh\ Cos[th])\)\^2\ \
Csc[th]\^2)\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                              bb\ gg + 
                              dd\^2\ Cos[th]\^2)\))\)])\)/\((4\ omh\^2\ \((1 \
- omh\^2)\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) + \
omh\^2)\))\)\^2 - 
                  4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb - dd\^2 + 
                        bb\ gg + dd\^2\ Cos[th]\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(\(modFastpreAnisodInt = 
        Compile[{th, v, 
            vz, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}, phi}, 
          Evaluate[\((Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + 
                    vz*Cos[th])\)/\((1 - \((Sqrt[v^2 - vz^2]\ Sin[th]*
                            Cos[phi] + vz*Cos[th])\)^2)\)*
              Im[modmypreAnisodInt[
                  Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], th, v, vz, 
                  aa, bb, gg, dd]]]];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(mod2FastpreAnisodInt = 
        Compile[{th, v, 
            vz, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}, phi}, 
          Evaluate[\((Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + 
                    vz*Cos[th])\)/\((1 - \((Sqrt[v^2 - vz^2]\ Sin[th]*
                            Cos[phi] + vz*Cos[th])\)^2)\)*
              Im[modmy2preAnisodInt[
                  Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], th, v, vz, 
                  aa, bb, gg, dd]]]];\)\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \
\"\!\(mod2FastpreAnisodInt\)\" is similar to existing symbol \
\"\!\(modFastpreAnisodInt\)\"."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using full structure functions", "Subsection"],

Cell[BoxData[
    \(modFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      modFastpreAnisodInt[th, v, vz, 
        Falpha[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fbeta[1, 1, Cos[th], Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], 
          a], Fgamma[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fdelta[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(mod2FastAnisodInt[v_, vz_, a_, th_, phi_] := 
      mod2FastpreAnisodInt[th, v, vz, 
        Falpha[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fbeta[1, 1, Cos[th], Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], 
          a], Fgamma[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fdelta[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(modFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          modFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, Pi}]\)], "Input"],

Cell[BoxData[
    \(mod2FastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          mod2FastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell["\<\
This gives the LL, in units of e^2 mD^2/4/Pi (QED) or g^2 4/3 \
mD^2/4/Pi (QCD)\
\>", "Text"],

Cell["vz is quark-velocity component in direction of anisotropy", "Text"],

Cell[BoxData[
    \(SoftLogCoeff[v_, vz_, asi_] := 
      1/v*2\ /Pi^2*
        NIntegrate[
          modFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 10^\((\(-3\))\), 
            0.1, Pi/4, Pi/2*\((1 - 10^\((\(-4\))\))\)}]\)], "Input"],

Cell["\<\
This gives the remaining LO, in units of e^2 mD^2/8/Pi (QED) or g^2 \
4/3 mD^2/8/Pi (QCD)\
\>", "Text"],

Cell[BoxData[
    \(SoftConst[v_, vz_, asi_] := 
      1/v*2\ /Pi^2*
        NIntegrate[
          mod2FastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 10^\((\(-3\))\), 
            0.1, Pi/4, Pi/2*\((1 - 10^\((\(-4\))\))\)}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SoftLogCoeff[0.5, 0, 0.01]\)], "Input"],

Cell[BoxData[
    \(CompiledFunction::"cfn" \(\(:\)\(\ \)\) 
      "Numerical error encountered at instruction \!\(36\); proceeding with \
uncompiled evaluation."\)], "Message"],

Cell[BoxData[
    \(CompiledFunction::"cfn" \(\(:\)\(\ \)\) 
      "Numerical error encountered at instruction \!\(36\); proceeding with \
uncompiled evaluation."\)], "Message"],

Cell[BoxData[
    \(CompiledFunction::"cfn" \(\(:\)\(\ \)\) 
      "Numerical error encountered at instruction \!\(36\); proceeding with \
uncompiled evaluation."\)], "Message"],

Cell[BoxData[
    \(General::"stop" \(\(:\)\(\ \)\) 
      "Further output of \!\(CompiledFunction :: \"cfn\"\) will be suppressed \
during this calculation."\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"ncvb" \(\(:\)\(\ \)\) 
      "NIntegrate failed to converge to prescribed accuracy after \!\(11\) \
recursive bisections in \!\(xi\) near \!\(xi\) = \
\!\(0.8692252549346849`\)."\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"ncvb" \(\(:\)\(\ \)\) 
      "NIntegrate failed to converge to prescribed accuracy after \!\(11\) \
recursive bisections in \!\(xi\) near \!\(xi\) = \!\(-0.8631317326331256`\)."\
\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"slwcon" \(\(:\)\(\ \)\) 
      "Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration being 0, oscillatory \
integrand, or insufficient WorkingPrecision. If your integrand is oscillatory \
try using the option Method->Oscillatory in NIntegrate."\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"ncvb" \(\(:\)\(\ \)\) 
      "NIntegrate failed to converge to prescribed accuracy after \!\(11\) \
recursive bisections in \!\(xi\) near \!\(xi\) = \
\!\(0.9999986537461355`\)."\)], "Message"],

Cell[BoxData[
    \(General::"stop" \(\(:\)\(\ \)\) 
      "Further output of \!\(NIntegrate :: \"ncvb\"\) will be suppressed \
during this calculation."\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"slwcon" \(\(:\)\(\ \)\) 
      "Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration being 0, oscillatory \
integrand, or insufficient WorkingPrecision. If your integrand is oscillatory \
try using the option Method->Oscillatory in NIntegrate."\)], "Message"],

Cell[BoxData[
    \(NIntegrate::"slwcon" \(\(:\)\(\ \)\) 
      "Numerical integration converging too slowly; suspect one of the \
following: singularity, value of the integration being 0, oscillatory \
integrand, or insufficient WorkingPrecision. If your integrand is oscillatory \
try using the option Method->Oscillatory in NIntegrate."\)], "Message"],

Cell[BoxData[
    \(General::"stop" \(\(:\)\(\ \)\) 
      "Further output of \!\(NIntegrate :: \"slwcon\"\) will be suppressed \
during this calculation."\)], "Message"],

Cell[BoxData[
    \(0.17531195516255602`\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Using small xi structure functions", "Subsection"],

Cell[BoxData[
    \(SXmodFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      modFastpreAnisodInt[th, v, vz, 
        SXiA[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiB[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiC[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiD[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        phi]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXmod2FastAnisodInt[v_, vz_, a_, th_, phi_] := 
      mod2FastpreAnisodInt[th, v, vz, 
        SXiA[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiB[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiC[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiD[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(SXmod2FastAnisodInt\)\" \
is similar to existing symbol \"\!\(SXmodFastAnisodInt\)\"."\)], "Message"]
}, Open  ]],

Cell[BoxData[
    \(SXmodFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          SXmodFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXmod2FastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          SXmod2FastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, Pi}, 
          MaxRecursion \[Rule] 10]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \
\"\!\(SXmod2FastAnisodInt1\)\" is similar to existing symbol \
\"\!\(SXmodFastAnisodInt1\)\"."\)], "Message"]
}, Open  ]],

Cell["Same as above, same units as above", "Text"],

Cell[BoxData[
    \(SXSoftLogCoeff[v_, vz_, asi_] := 
      1/v*2\ /Pi^2*
        NIntegrate[
          SXmodFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 0, 0.1, Pi/4, 
            Pi/2}]\)], "Input"],

Cell[BoxData[
    \(SXSoftConst[v_, vz_, asi_] := 
      1/v*2\ /Pi^2*
        NIntegrate[
          SXmod2FastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 0, 0.1, Pi/4, 
            Pi/2}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXSoftLogCoeff[0.5, 0, 0.01]\)], "Input"],

Cell[BoxData[
    \(0.1753480619180691`\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Small xi Log Coefficient analytically", "Subsection"],

Cell[BoxData[
    \(Clear[PiT, PiL]\)], "Input"],

Cell[BoxData[
    \(mySXiA = 
      Simplify[\(\(SXiA[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(\(Integrate[
          mySXiA /. kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2, {phi, 0, 
            2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(IA = Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)], "Input"],

Cell[BoxData[
    \(mySXiB = 
      Simplify[\(\(SXiB[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(\(Integrate[
          mySXiB /. kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2, {phi, 0, 
            2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(IB = Normal[\(Series[%, {PiL, 0, 1}]\)[\([3, 2]\)]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[IA*\((v^2 - z^2)\)/2 + IB*\((1 - z^2)\)/z^2]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(8\ v\^2\)\) \((v\^4\ \((4 + a - 3\ a\ z\^2)\) + 
          4\ v\^2\ \((\(-2\) + 3\ z\^2)\)\ \((\(-1\) + a\ z\^2)\) + 
          a\ z\^2\ \((\(-8\) + 23\ z\^2 - 17\ z\^4)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiC = 
      Simplify[\(\(SXiC[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(a\ \((1 - kn\^2)\)\ \((\(-\(1\/3\)\) + PiT)\)\ \((\(-1\) + 
          z\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[\((mySXiC /. kn^2 \[Rule] 0)\)\ Cos[phi]^2\ z^2\ \((1 - 
                z^2/v^2)\), {phi, 0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(1\/2\ a\ \((\(-\(1\/3\)\) + PiT)\)\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - 
          z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IC = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(1\/2\ a\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiD = 
      Simplify[\(\(SXiD[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(mySXiD\)\" is similar \
to existing symbols \!\({mySXiA, mySXiB, mySXiC}\)."\)], "Message"],

Cell[BoxData[
    \(1\/3\ a\ kn\ \((4\ z\^2 + PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Cos[phi]^2 \((1 - z^2/v^2)\) \((mySXiD /. kn \[Rule] 1)\)\ , {phi, 
            0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(1\/6\ a\ \((1 - z\^2\/v\^2)\)\ \((4\ z\^2 + 
          PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ID = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(1\/6\ a\ \((3 - 12\ z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIA = Integrate[z^2/\((1 - z^2)\) \((v^2 - z^2)\)/2\ IA, z]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(24\ v\^2\)\) \((6\ \((\(-1\) + v\^2)\)\ \((\(-a\) - 2\ v\^2 + 
                a\ v\^2)\)\ z + \((2\ a + 4\ v\^2 - 4\ a\ v\^2 + 
                3\ a\ v\^4)\)\ z\^3 - 
          6\/5\ a\ \((\(-1\) + 4\ v\^2)\)\ z\^5 + \(15\ a\ z\^7\)\/7 + 
          3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + a\ v\^4)\)\ Log[\(-1\) + 
                z] - 3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + 
                a\ v\^4)\)\ Log[1 + z])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIB = Integrate[z^2/\((1 - z^2)\) \((1 - z^2)\)\ IB/z^2, z]\)], "Input"],

Cell[BoxData[
    \(\(2\ v\^2\ z\^3 - 3\/5\ a\ \((2 + v\^2)\)\ z\^5 + \(9\ a\ z\^7\)\/7\)\/\
\(6\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIC = Integrate[z^2/\((1 - z^2)\)\ 1/2\ IC, z]\)], "Input"],

Cell[BoxData[
    \(1\/4\ a\ \((\(-\(z\^5\/5\)\) + z\^7\/\(7\ v\^2\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DID = Integrate[z^2/\((1 - z^2)\)\ \((1 - z^2)\)\ ID, z]\)], "Input"],

Cell[BoxData[
    \(1\/6\ a\ \((z\^3 - \(3\ \((1 + 4\ v\^2)\)\ z\^5\)\/\(5\ v\^2\) + \(12\ \
z\^7\)\/\(7\ v\^2\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(myres[v_, 
        a_] = \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] v)\) - \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] \(-v\))\)\)], "Input"],

Cell[BoxData[
    \(\(-\(\(a\ v\^5\)\/35\)\) + \(2\ v\^5 + \(9\ a\ v\^7\)\/7 - 3\/5\ a\ \
v\^5\ \((2 + v\^2)\)\)\/\(6\ v\^2\) - \(\(-2\)\ v\^5 - \(9\ a\ v\^7\)\/7 + \
3\/5\ a\ v\^5\ \((2 + v\^2)\)\)\/\(6\ v\^2\) + 
      1\/6\ a\ \((v\^3 + \(12\ v\^5\)\/7 - 3\/5\ v\^3\ \((1 + 4\ v\^2)\))\) - 
      1\/6\ a\ \((\(-v\^3\) - \(12\ v\^5\)\/7 + 
            3\/5\ v\^3\ \((1 + 
                  4\ v\^2)\))\) - \(1\/\(24\ v\^2\)\) \((\(-\(\(15\ a\ v\^7\)\
\/7\)\) + 6\/5\ a\ v\^5\ \((\(-1\) + 4\ v\^2)\) - 
            6\ v\ \((\(-1\) + v\^2)\)\ \((\(-a\) - 2\ v\^2 + a\ v\^2)\) - 
            v\^3\ \((2\ a + 4\ v\^2 - 4\ a\ v\^2 + 3\ a\ v\^4)\) + 
            3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + 
                  a\ v\^4)\)\ Log[\(-1\) - v] - 
            3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + a\ v\^4)\)\ Log[
                1 - v])\) + \(1\/\(24\ v\^2\)\) \((\(15\ a\ v\^7\)\/7 - 
            6\/5\ a\ v\^5\ \((\(-1\) + 4\ v\^2)\) + 
            6\ v\ \((\(-1\) + v\^2)\)\ \((\(-a\) - 2\ v\^2 + a\ v\^2)\) + 
            v\^3\ \((2\ a + 4\ v\^2 - 4\ a\ v\^2 + 3\ a\ v\^4)\) + 
            3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + 
                  a\ v\^4)\)\ Log[\(-1\) + v] - 
            3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + a\ v\^4)\)\ Log[
                1 + v])\)\)], "Output"]
}, Closed]],

Cell["\<\
This gives the analytic coefficient of the  LL, in units of e^2 \
mD^2/4/Pi/v^2 (QED) or g^2 4/3 mD^2/4/Pi/v^2 (QCD)\
\>", "Text"],

Cell[BoxData[
    \(myres[v_, 
        a_] = \(-\(\(a\ v\^5\)\/35\)\) + \(2\ v\^5 + \(9\ a\ v\^7\)\/7 - 3\/5\
\ a\ v\^5\ \((2 + v\^2)\)\)\/\(6\ v\^2\) - \(\(-2\)\ v\^5 - \(9\ a\ v\^7\)\/7 \
+ 3\/5\ a\ v\^5\ \((2 + v\^2)\)\)\/\(6\ v\^2\) + 
        1\/6\ a\ \((v\^3 + \(12\ v\^5\)\/7 - 
              3\/5\ v\^3\ \((1 + 4\ v\^2)\))\) - 
        1\/6\ a\ \((\(-v\^3\) - \(12\ v\^5\)\/7 + 
              3\/5\ v\^3\ \((1 + 
                    4\ v\^2)\))\) - \(1\/\(24\ v\^2\)\) \((\(-\(\(15\ a\ v\^7\
\)\/7\)\) + 6\/5\ a\ v\^5\ \((\(-1\) + 4\ v\^2)\) - 
              6\ v\ \((\(-1\) + v\^2)\)\ \((\(-a\) - 2\ v\^2 + a\ v\^2)\) - 
              v\^3\ \((2\ a + 4\ v\^2 - 4\ a\ v\^2 + 3\ a\ v\^4)\) + 
              3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + 
                    a\ v\^4)\)\ Log[\(-1\) - v] - 
              3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + a\ v\^4)\)\ Log[
                  1 - v])\) + \(1\/\(24\ v\^2\)\) \((\(15\ a\ v\^7\)\/7 - 
              6\/5\ a\ v\^5\ \((\(-1\) + 4\ v\^2)\) + 
              6\ v\ \((\(-1\) + v\^2)\)\ \((\(-a\) - 2\ v\^2 + a\ v\^2)\) + 
              v\^3\ \((2\ a + 4\ v\^2 - 4\ a\ v\^2 + 3\ a\ v\^4)\) + 
              3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + 
                    a\ v\^4)\)\ Log[\(-1\) + v] - 
              3\ \((a + 2\ v\^2 - 2\ a\ v\^2 - 2\ v\^4 + a\ v\^4)\)\ Log[
                  1 + v])\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[%]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(24\ v\^2\)\) \((12\ a\ v + 24\ v\^3 - 20\ a\ v\^3 - 
          3\ \((\(-1\) + v\^2)\)\ \((\(-2\)\ v\^2 + 
                a\ \((\(-1\) + v\^2)\))\)\ Log[\(-1\) - v] + 
          3\ \((\(-1\) + v\^2)\)\ \((\(-2\)\ v\^2 + 
                a\ \((\(-1\) + v\^2)\))\)\ Log[1 - v] + 
          3\ a\ Log[\(-1\) + v] + 6\ v\^2\ Log[\(-1\) + v] - 
          6\ a\ v\^2\ Log[\(-1\) + v] - 6\ v\^4\ Log[\(-1\) + v] + 
          3\ a\ v\^4\ Log[\(-1\) + v] - 3\ a\ Log[1 + v] - 
          6\ v\^2\ Log[1 + v] + 6\ a\ v\^2\ Log[1 + v] + 
          6\ v\^4\ Log[1 + v] - 3\ a\ v\^4\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(% /. a \[Rule] 0\)], "Input"],

Cell[BoxData[
    \(\(2\ v\^3\)\/3 - \(1\/\(24\ v\^2\)\) \((\(-4\)\ v\^5 + 
            12\ v\^3\ \((\(-1\) + v\^2)\) + 
            3\ \((2\ v\^2 - 2\ v\^4)\)\ Log[\(-1\) - v] - 
            3\ \((2\ v\^2 - 2\ v\^4)\)\ Log[
                1 - v])\) + \(1\/\(24\ v\^2\)\) \((4\ v\^5 - 
            12\ v\^3\ \((\(-1\) + v\^2)\) + 
            3\ \((2\ v\^2 - 2\ v\^4)\)\ Log[\(-1\) + v] - 
            3\ \((2\ v\^2 - 2\ v\^4)\)\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[%]\)], "Input"],

Cell[BoxData[
    \(1\/4\ \((4\ v + \((\(-1\) + v\^2)\)\ Log[\(-1\) - v] - \((\(-1\) + 
                v\^2)\)\ Log[1 - v] + Log[\(-1\) + v] - 
          v\^2\ Log[\(-1\) + v] + \((\(-1\) + v\^2)\)\ Log[
              1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[
      Normal[\(Series[myres[v, a], {a, 0, 1}]\)[\([3, 2]\)]]]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(24\ v\^2\)\) \((12\ v - 20\ v\^3 - 
          3\ \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - v] + 3\ Log[1 - v] + 
          3\ Log[\(-1\) + v] + 
          3\ v\^2\ \((\(-2\) + v\^2)\)\ \((Log[1 - v] + Log[\(-1\) + v] - 
                Log[1 + v])\) - 3\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(Simplify[
      Expand[\(-3\)\ \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - v] + 
          3\ Log[1 - v] + 3\ Log[\(-1\) + v] + 
          3\ v\^2\ \((\(-2\) + v\^2)\)\ \((Log[1 - v] + Log[\(-1\) + v] - 
                Log[1 + v])\) - 3\ Log[1 + v]]]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(myres[0.9, 0]/0.9^2\)/2\)], "Input"],

Cell[BoxData[
    \(\(\(0.38288783764147427`\)\(\[InvisibleSpace]\)\) + 
      0.`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Timing[SXSoftLogCoeff[0.9, 0, 0]]\)], "Input"],

Cell[BoxData[
    \({4.24983`\ Second, 0.38288783764131645`}\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(PiT[z_] := 
      z^2/2 \((1 - \(\((z^2 - 1)\)/2\)/
                z\ \((Log[\((z + 1)\)] - Log[\((z - 1)\)])\))\)\)], "Input"],

Cell[BoxData[
    \(PiL[z_] := z/2 \((Log[z + 1] - Log[z - 1])\) - 1\)], "Input"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup Pt-Broadening (regular)", "Section"],

Cell[BoxData[
    \(\(pxmodFastpreAnisodInt = 
        Compile[{th, v, 
            vz, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}, phi}, 
          Evaluate[
            Sin[th]^2\ Sin[phi]^2/\((Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + 
                    vz*Cos[th])\)\ 1/\((1 - \((Sqrt[v^2 - vz^2]\ Sin[th]*
                            Cos[phi] + vz*Cos[th])\)^2)\)*
              Im[modmypreAnisodInt[
                  Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], th, v, vz, 
                  aa, bb, gg, dd]]]];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(pzmodFastpreAnisodInt = 
        Compile[{th, v, 
            vz, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}, phi}, 
          Evaluate[
            Cos[th]^2/\((Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + 
                    vz*Cos[th])\)\ 1/\((1 - \((Sqrt[v^2 - vz^2]\ Sin[th]*
                            Cos[phi] + vz*Cos[th])\)^2)\)*
              Im[modmypreAnisodInt[
                  Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], th, v, vz, 
                  aa, bb, gg, dd]]]];\)\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(pzmodFastpreAnisodInt\)\
\" is similar to existing symbol \"\!\(pxmodFastpreAnisodInt\)\"."\)], \
"Message"]
}, Closed]],

Cell[CellGroupData[{

Cell["small xi", "Subsection"],

Cell[BoxData[
    \(SXpxmodFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      pxmodFastpreAnisodInt[th, v, vz, 
        SXiA[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiB[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiC[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiD[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        phi]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXpzmodFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      pzmodFastpreAnisodInt[th, v, vz, 
        SXiA[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiB[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiC[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        SXiD[Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \
\"\!\(SXpzmodFastAnisodInt\)\" is similar to existing symbol \
\"\!\(SXpxmodFastAnisodInt\)\"."\)], "Message"]
}, Open  ]],

Cell[BoxData[
    \(SXpxmodFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          SXpxmodFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXpzmodFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          SXpzmodFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(SXpzmodFastAnisodInt1\)\
\" is similar to existing symbol \"\!\(SXpxmodFastAnisodInt1\)\"."\)], \
"Message"]
}, Open  ]],

Cell["\<\
SXpxSoftLogCoeff gives the fluctuation coefficient kappa_\\perp \
while SXpzSoftLogCoeff gives the fluctuation coefficient kappa_z, both in \
units of e^2 mD^2 T /4/Pi (QED) or g^2 4/3 mD^2T /4/Pi (QCD)\
\>", "Text"],

Cell[BoxData[
    \(SXpxSoftLogCoeff[v_, vz_, asi_] := 
      1*4\ /Pi^2*
        NIntegrate[
          SXpxmodFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 0, 0.1, Pi/4, 
            Pi/2}]\)], "Input"],

Cell[BoxData[
    \(SXpzSoftLogCoeff[v_, vz_, asi_] := 
      1*4\ /Pi^2*
        NIntegrate[
          SXpzmodFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 0, 0.1, Pi/4, 
            Pi/2}]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXpxSoftLogCoeff[0.55, 0, 0]\)], "Input"],

Cell[BoxData[
    \(0.7512287721628391`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXpzSoftLogCoeff[0.55, 0, 0]\)], "Input"],

Cell[BoxData[
    \(0.7512287721628441`\)], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Small xi Log coeff analytically - px", "Subsection"],

Cell[BoxData[
    \(Clear[PiT, PiL]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiA = 
      Simplify[\(\(SXiA[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(1\/6\ \((6\ PiT - 
          a\ \((3\ PiT + z\^2 - 3\ PiT\ z\^2 + 
                kn\^2\ \((2 - 9\ PiT - 5\ z\^2 + 
                      15\ PiT\ z\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Sin[phi]^2 \((mySXiA /. 
                kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2)\), {phi, 0, 
            2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(\(-\(\(1\/\(48\ v\^2\)\) \((2\ a\ v\^2 - 24\ PiT\ v\^2 + 
            3\ a\ PiT\ v\^2 - 2\ a\ z\^2 + 9\ a\ PiT\ z\^2 - a\ v\^2\ z\^2 + 
            3\ a\ PiT\ v\^2\ z\^2 + 5\ a\ z\^4 - 
            15\ a\ PiT\ z\^4)\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IA = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(\(24\ v\^2 - 3\ a\ v\^2 - 9\ a\ z\^2 - 3\ a\ v\^2\ z\^2 + 15\ a\ z\^4\)\
\/\(48\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiB = 
      Simplify[\(\(SXiB[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/3\)\)\ z\^2\ \((\(-3\)\ PiL + 
          a\ \((1 + 3\ PiL - 3\ PiL\ z\^2 + 
                kn\^2\ \((\(-3\) - 6\ PiL + 9\ PiL\ z\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Sin[phi]^2  mySXiB /. 
            kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2, {phi, 0, 2\ Pi}]/2\)/
      Pi\)], "Input"],

Cell[BoxData[
    \(\(1\/\(24\ v\^2\)\) \((z\^2\ \((\(-a\)\ v\^2 + 12\ PiL\ v\^2 - 
              6\ a\ PiL\ v\^2 - 3\ a\ z\^2 - 6\ a\ PiL\ z\^2 + 
              3\ a\ PiL\ v\^2\ z\^2 + 9\ a\ PiL\ z\^4)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IB = 
      Normal[\(Series[%, {PiL, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(\(z\^2\ \((12\ v\^2 - 6\ a\ v\^2 - 6\ a\ z\^2 + 3\ a\ v\^2\ z\^2 + 9\ a\
\ z\^4)\)\)\/\(24\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiC = 
      Simplify[\(\(SXiC[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(a\ \((1 - kn\^2)\)\ \((\(-\(1\/3\)\) + PiT)\)\ \((\(-1\) + 
          z\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Sin[phi]^2 \((mySXiC /. kn^2 \[Rule] 0)\)\ Cos[phi]^2\ z^2\ \((1 - 
                z^2/v^2)\), {phi, 0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(1\/8\ a\ \((\(-\(1\/3\)\) + PiT)\)\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - 
          z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IC = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(1\/8\ a\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiD = 
      Simplify[\(\(SXiD[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(1\/3\ a\ kn\ \((4\ z\^2 + PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Sin[phi]^2\ Cos[phi]^2 \((1 - z^2/v^2)\) \((mySXiD /. 
                kn \[Rule] 1)\)\ , {phi, 0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(1\/24\ a\ \((1 - z\^2\/v\^2)\)\ \((4\ z\^2 + 
          PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ID = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(1\/24\ a\ \((3 - 12\ z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIA = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\) \((v^2 - z^2)\)/2\ IA, 
        z]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^2\)\) \((\(3\ \((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\^2 + 16\ v\
\^4 - 6\ a\ v\^4 + a\ v\^6)\)\ z\)\/v\^2 + \(\((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\
\^2 - 7\ a\ v\^4)\)\ z\^3\)\/v\^2 + \(3\ a\ \((\(-2\) + 11\ v\^2)\)\ z\^5\)\/\
\(5\ v\^2\) - \(15\ a\ z\^7\)\/\(7\ v\^2\) + \(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ \
v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\^6)\)\ Log[\(-1\) + z]\)\/v\^2 - \
\(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\
\^6)\)\ Log[1 + z]\)\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIB = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\) \((1 - z^2)\)\ IB/z^2, 
        z]\)], "Input"],

Cell[BoxData[
    \(\(\(-6\)\ \((\(-2\) + a)\)\ v\^2\ z + \((\(-4\) + a\ v\^2)\)\ z\^3 + \
\(6\ a\ \((1 + v\^2)\)\ z\^5\)\/\(5\ v\^2\) - \(9\ a\ z\^7\)\/\(7\ v\^2\)\)\/\
\(24\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIC = Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\)\ 1/2\ IC, z]\)], "Input"],

Cell[BoxData[
    \(1\/16\ a\ \((\(-\(z\^3\/3\)\) + \(2\ z\^5\)\/\(5\ v\^2\) - 
          z\^7\/\(7\ v\^4\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DID = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\)\ \((1 - z^2)\)\ ID, 
        z]\)], "Input"],

Cell[BoxData[
    \(1\/24\ a\ \((3\ z - \(2\ \((1 + 2\ v\^2)\)\ z\^3\)\/v\^2 + \(3\ \((1 + \
8\ v\^2)\)\ z\^5\)\/\(5\ v\^4\) - \(12\ z\^7\)\/\(7\ v\^4\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(myres[v_, 
        a_] = \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] v)\) - \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] \(-v\))\)\)], "Input"],

Cell[BoxData[
    \(\(-\(\(a\ v\^3\)\/105\)\) - 
      1\/24\ a\ \((\(-3\)\ v + \(12\ v\^3\)\/7 + 2\ v\ \((1 + 2\ v\^2)\) - 
            3\/5\ v\ \((1 + 8\ v\^2)\))\) + 
      1\/24\ a\ \((3\ v - \(12\ v\^3\)\/7 - 2\ v\ \((1 + 2\ v\^2)\) + 
            3\/5\ v\ \((1 + 
                  8\ v\^2)\))\) - \(6\ \((\(-2\) + a)\)\ v\^3 + \(9\ a\ \
v\^5\)\/7 - 6\/5\ a\ v\^3\ \((1 + v\^2)\) - v\^3\ \((\(-4\) + a\ \
v\^2)\)\)\/\(24\ v\^2\) + \(\(-6\)\ \((\(-2\) + a)\)\ v\^3 - \(9\ a\ \
v\^5\)\/7 + 6\/5\ a\ v\^3\ \((1 + v\^2)\) + v\^3\ \((\(-4\) + a\ \
v\^2)\)\)\/\(24\ v\^2\) - \(1\/\(96\ v\^2\)\) \((\(15\ a\ v\^5\)\/7 - 
            3\/5\ a\ v\^3\ \((\(-2\) + 11\ v\^2)\) - 
            v\ \((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\^2 - 
                  7\ a\ v\^4)\) - \(3\ \((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\^2 + \
16\ v\^4 - 6\ a\ v\^4 + a\ v\^6)\)\)\/v + \(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ \
v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\^6)\)\ Log[\(-1\) - v]\)\/v\^2 - \
\(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\
\^6)\)\ Log[1 - v]\)\/v\^2)\) + \(1\/\(96\ v\^2\)\) \((\(-\(\(15\ a\ \
v\^5\)\/7\)\) + 3\/5\ a\ v\^3\ \((\(-2\) + 11\ v\^2)\) + 
            v\ \((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\^2 - 
                  7\ a\ v\^4)\) + \(3\ \((\(-2\)\ a - 8\ v\^2 + 6\ a\ v\^2 + \
16\ v\^4 - 6\ a\ v\^4 + a\ v\^6)\)\)\/v + \(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ \
v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\^6)\)\ Log[\(-1\) + v]\)\/v\^2 - \
\(3\ \((\(-a\) - 4\ v\^2 + 3\ a\ v\^2 + 8\ v\^4 - 3\ a\ v\^4 - 4\ v\^6 + a\ v\
\^6)\)\ Log[1 + v]\)\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[%]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-12\)\ a\ v - 48\ v\^3 + 32\ a\ v\^3 + 
          144\ v\^5 - 52\ a\ v\^5 - 
          3\ \((\(-1\) + v\^2)\)\^2\ \((\(-4\)\ v\^2 + 
                a\ \((\(-1\) + v\^2)\))\)\ Log[\(-1\) - v] + 
          3\ \((\(-1\) + v\^2)\)\^2\ \((\(-4\)\ v\^2 + 
                a\ \((\(-1\) + v\^2)\))\)\ Log[1 - v] - 
          3\ a\ Log[\(-1\) + v] - 12\ v\^2\ Log[\(-1\) + v] + 
          9\ a\ v\^2\ Log[\(-1\) + v] + 24\ v\^4\ Log[\(-1\) + v] - 
          9\ a\ v\^4\ Log[\(-1\) + v] - 12\ v\^6\ Log[\(-1\) + v] + 
          3\ a\ v\^6\ Log[\(-1\) + v] + 3\ a\ Log[1 + v] + 
          12\ v\^2\ Log[1 + v] - 9\ a\ v\^2\ Log[1 + v] - 
          24\ v\^4\ Log[1 + v] + 9\ a\ v\^4\ Log[1 + v] + 
          12\ v\^6\ Log[1 + v] - 3\ a\ v\^6\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(% /. a \[Rule] 0\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-48\)\ v\^3 + 144\ v\^5 + 
          12\ v\^2\ \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - v] - 
          12\ v\^2\ \((\(-1\) + v\^2)\)\^2\ Log[1 - v] - 
          12\ v\^2\ Log[\(-1\) + v] + 24\ v\^4\ Log[\(-1\) + v] - 
          12\ v\^6\ Log[\(-1\) + v] + 12\ v\^2\ Log[1 + v] - 
          24\ v\^4\ Log[1 + v] + 12\ v\^6\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[%]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(8\ v\^2\)\) \((\(-4\)\ v + 
          12\ v\^3 + \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - 
                v] - \((\(-1\) + v\^2)\)\^2\ Log[
              1 - v] - \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) + v] + Log[1 + v] + 
          v\^2\ \((\(-2\) + v\^2)\)\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[
      Normal[\(Series[myres[v, a], {a, 0, 1}]\)[\([3, 2]\)]]]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-12\)\ v + 32\ v\^3 - 52\ v\^5 - 
          3\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) - v] + 
          3\ \((\(-1\) + v\^2)\)\^3\ Log[1 - v] + 
          3\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) + v] + 3\ Log[1 + v] - 
          3\ v\^2\ \((3 - 3\ v\^2 + v\^4)\)\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[
      Expand[\(-3\)\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) - v] + 
          3\ \((\(-1\) + v\^2)\)\^3\ Log[1 - v] + 
          3\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) + v] + 3\ Log[1 + v] - 
          3\ v\^2\ \((3 - 3\ v\^2 + v\^4)\)\ Log[1 + v]]]\)], "Input"],

Cell[BoxData[
    \(\(-3\)\ \((\(-1\) + v\^2)\)\^3\ \((Log[\(-1\) - v] - Log[1 - v] - 
          Log[\(-1\) + v] + Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[\(-12\)\ v + 32\ v\^3 - 52\ v\^5]\)], "Input"],

Cell[BoxData[
    \(\(-4\)\ v\ \((3 - 8\ v\^2 + 13\ v\^4)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(myres[0.9, 0]/0.9^2\)/2\)], "Input"],

Cell[BoxData[
    \(\(\(0.5106489573136542`\)\(\[InvisibleSpace]\)\) + 
      0.`\ \[ImaginaryI]\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(SXpxSoftLogCoeff[0.9, 0, 0]\)], "Input"],

Cell[BoxData[
    \(0.5106489573004085`\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(pll[v_, 
        a_] = \(3/2\)/v - \(1/2\)/
          v^3 + \(\((1 - v^2)\)^2/2\)/v^4\ ArcTanh[v] + \(a/24\)/
            v^6\ \((\(-3\) v + 8\ v^3 - 13  v^5 + 
              3\ \((1 - v^2)\)^3  ArcTanh[v])\)\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/\(2\ v\^3\)\)\) + 
      3\/\(2\ v\) + \(\((1 - v\^2)\)\^2\ ArcTanh[v]\)\/\(2\ v\^4\) + \(a\ \((\
\(-3\)\ v + 8\ v\^3 - 13\ v\^5 + 3\ \((1 - v\^2)\)\^3\ ArcTanh[v])\)\)\/\(24\ \
v\^6\)\)], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Small xi Log coeff analytically - pz", "Subsection"],

Cell[BoxData[
    \(Clear[PiT, PiL]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiA = 
      Simplify[\(\(SXiA[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(1\/6\ \((6\ PiT - 
          a\ \((3\ PiT + z\^2 - 3\ PiT\ z\^2 + 
                kn\^2\ \((2 - 9\ PiT - 5\ z\^2 + 
                      15\ PiT\ z\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Cos[phi]^2 \((mySXiA /. 
                kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2)\), {phi, 0, 
            2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(\(-\(\(1\/\(48\ v\^2\)\) \((6\ a\ v\^2 - 24\ PiT\ v\^2 - 
            15\ a\ PiT\ v\^2 - 6\ a\ z\^2 + 27\ a\ PiT\ z\^2 - 
            11\ a\ v\^2\ z\^2 + 33\ a\ PiT\ v\^2\ z\^2 + 15\ a\ z\^4 - 
            45\ a\ PiT\ z\^4)\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IA = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(\(24\ v\^2 + 15\ a\ v\^2 - 27\ a\ z\^2 - 33\ a\ v\^2\ z\^2 + 45\ a\ \
z\^4\)\/\(48\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiB = 
      Simplify[\(\(SXiB[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/3\)\)\ z\^2\ \((\(-3\)\ PiL + 
          a\ \((1 + 3\ PiL - 3\ PiL\ z\^2 + 
                kn\^2\ \((\(-3\) - 6\ PiL + 9\ PiL\ z\^2)\))\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Cos[phi]^2  mySXiB /. 
            kn^2 \[Rule] \((1 - z^2/v^2)\) Cos[phi]^2, {phi, 0, 2\ Pi}]/2\)/
      Pi\)], "Input"],

Cell[BoxData[
    \(\(-\(\(1\/\(24\ v\^2\)\) \((z\^2\ \((\(-5\)\ a\ v\^2 - 12\ PiL\ v\^2 - 
                6\ a\ PiL\ v\^2 + 9\ a\ z\^2 + 18\ a\ PiL\ z\^2 + 
                15\ a\ PiL\ v\^2\ z\^2 - 
                27\ a\ PiL\ z\^4)\))\)\)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IB = 
      Normal[\(Series[%, {PiL, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(\(z\^2\ \((12\ v\^2 + 6\ a\ v\^2 - 18\ a\ z\^2 - 15\ a\ v\^2\ z\^2 + 27\
\ a\ z\^4)\)\)\/\(24\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiC = 
      Simplify[\(\(SXiC[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(a\ \((1 - kn\^2)\)\ \((\(-\(1\/3\)\) + PiT)\)\ \((\(-1\) + 
          z\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Cos[phi]^2 \((mySXiC /. kn^2 \[Rule] 0)\)\ Cos[phi]^2\ z^2\ \((1 - 
                z^2/v^2)\), {phi, 0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(3\/8\ a\ \((\(-\(1\/3\)\) + PiT)\)\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - 
          z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(IC = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(3\/8\ a\ z\^2\ \((\(-1\) + z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(mySXiD = 
      Simplify[\(\(SXiD[z, kn, a] /. 
              Cos[\ 2\ ArcCos[kn]] \[Rule] 2\ kn^2 - 1\) /. 
            PiT[z] \[Rule] PiT\) /. PiL[z] \[Rule] PiL]\)], "Input"],

Cell[BoxData[
    \(1\/3\ a\ kn\ \((4\ z\^2 + PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(Integrate[
          Cos[phi]^2\ Cos[phi]^2 \((1 - z^2/v^2)\) \((mySXiD /. 
                kn \[Rule] 1)\)\ , {phi, 0, 2\ Pi}]/2\)/Pi\)], "Input"],

Cell[BoxData[
    \(1\/8\ a\ \((1 - z\^2\/v\^2)\)\ \((4\ z\^2 + 
          PiT\ \((3 - 12\ z\^2)\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(\(ID = 
      Normal[\(Series[%, {PiT, 0, 1}]\)[\([3, 2]\)]]\)\(\[IndentingNewLine]\)
    \)\)], "Input"],

Cell[BoxData[
    \(1\/8\ a\ \((3 - 12\ z\^2)\)\ \((1 - z\^2\/v\^2)\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIA = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\) \((v^2 - z^2)\)/2\ IA, 
        z]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^2\)\) \((\(3\ \((\(-6\)\ a - 8\ v\^2 + 18\ a\ v\^2 + 16\ \
v\^4 - 18\ a\ v\^4 + 11\ a\ v\^6)\)\ z\)\/v\^2 + \(\((\(-6\)\ a - 8\ v\^2 + \
18\ a\ v\^2 - 37\ a\ v\^4)\)\ z\^3\)\/v\^2 + \(3\ a\ \((\(-6\) + 41\ v\^2)\)\ \
z\^5\)\/\(5\ v\^2\) - \(45\ a\ z\^7\)\/\(7\ v\^2\) + \(1\/v\^2\) \((3\ \
\((\(-3\)\ a - 4\ v\^2 + 9\ a\ v\^2 + 8\ v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 
                    3\ a\ v\^6)\)\ Log[\(-1\) + 
                    z])\) - \(3\ \((\(-3\)\ a - 4\ v\^2 + 9\ a\ v\^2 + 8\ \
v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 3\ a\ v\^6)\)\ Log[1 + z]\)\/v\^2)\)\)], \
"Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIB = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\) \((1 - z^2)\)\ IB/z^2, 
        z]\)], "Input"],

Cell[BoxData[
    \(\(6\ \((2 + a)\)\ v\^2\ z - \((4 + 8\ a + 5\ a\ v\^2)\)\ z\^3 + \(6\ a\ \
\((3 + 7\ v\^2)\)\ z\^5\)\/\(5\ v\^2\) - \(27\ a\ z\^7\)\/\(7\ v\^2\)\)\/\(24\
\ v\^2\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DIC = Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\)\ 1/2\ IC, z]\)], "Input"],

Cell[BoxData[
    \(3\/16\ a\ \((\(-\(z\^3\/3\)\) + \(2\ z\^5\)\/\(5\ v\^2\) - 
          z\^7\/\(7\ v\^4\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DID = 
      Integrate[\((1 - z^2/v^2)\)/\((1 - z^2)\)\ \((1 - z^2)\)\ ID, 
        z]\)], "Input"],

Cell[BoxData[
    \(1\/8\ a\ \((3\ z - \(2\ \((1 + 2\ v\^2)\)\ z\^3\)\/v\^2 + \(3\ \((1 + 8\
\ v\^2)\)\ z\^5\)\/\(5\ v\^4\) - \(12\ z\^7\)\/\(7\ v\^4\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(myres[v_, 
        a_] = \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] v)\) - \((\((DIA + DIB + DIC + DID)\) /. 
            z \[Rule] \(-v\))\)\)], "Input"],

Cell[BoxData[
    \(\(-\(\(a\ v\^3\)\/35\)\) - 
      1\/8\ a\ \((\(-3\)\ v + \(12\ v\^3\)\/7 + 2\ v\ \((1 + 2\ v\^2)\) - 
            3\/5\ v\ \((1 + 8\ v\^2)\))\) + 
      1\/8\ a\ \((3\ v - \(12\ v\^3\)\/7 - 2\ v\ \((1 + 2\ v\^2)\) + 
            3\/5\ v\ \((1 + 
                  8\ v\^2)\))\) + \(6\ \((2 + a)\)\ v\^3 - \(27\ a\ v\^5\)\/7 \
+ 6\/5\ a\ v\^3\ \((3 + 7\ v\^2)\) - v\^3\ \((4 + 8\ a + 5\ a\ \
v\^2)\)\)\/\(24\ v\^2\) - \(\(-6\)\ \((2 + a)\)\ v\^3 + \(27\ a\ v\^5\)\/7 - \
6\/5\ a\ v\^3\ \((3 + 7\ v\^2)\) + v\^3\ \((4 + 8\ a + 5\ a\ v\^2)\)\)\/\(24\ \
v\^2\) - \(1\/\(96\ v\^2\)\) \((\(45\ a\ v\^5\)\/7 - 
            3\/5\ a\ v\^3\ \((\(-6\) + 41\ v\^2)\) - 
            v\ \((\(-6\)\ a - 8\ v\^2 + 18\ a\ v\^2 - 
                  37\ a\ v\^4)\) - \(3\ \((\(-6\)\ a - 8\ v\^2 + 18\ a\ v\^2 \
+ 16\ v\^4 - 18\ a\ v\^4 + 11\ a\ v\^6)\)\)\/v + \(1\/v\^2\) \((3\ \((\(-3\)\ \
a - 4\ v\^2 + 9\ a\ v\^2 + 8\ v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 
                      3\ a\ v\^6)\)\ Log[\(-1\) - 
                      v])\) - \(1\/v\^2\) \((3\ \((\(-3\)\ a - 4\ v\^2 + 
                      9\ a\ v\^2 + 8\ v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 
                      3\ a\ v\^6)\)\ Log[
                    1 - v])\))\) + \(1\/\(96\ v\^2\)\) \((\(-\(\(45\ a\ \
v\^5\)\/7\)\) + 3\/5\ a\ v\^3\ \((\(-6\) + 41\ v\^2)\) + 
            v\ \((\(-6\)\ a - 8\ v\^2 + 18\ a\ v\^2 - 
                  37\ a\ v\^4)\) + \(3\ \((\(-6\)\ a - 8\ v\^2 + 18\ a\ v\^2 \
+ 16\ v\^4 - 18\ a\ v\^4 + 11\ a\ v\^6)\)\)\/v + \(1\/v\^2\) \((3\ \((\(-3\)\ \
a - 4\ v\^2 + 9\ a\ v\^2 + 8\ v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 
                      3\ a\ v\^6)\)\ Log[\(-1\) + 
                      v])\) - \(1\/v\^2\) \((3\ \((\(-3\)\ a - 4\ v\^2 + 
                      9\ a\ v\^2 + 8\ v\^4 - 9\ a\ v\^4 - 4\ v\^6 + 
                      3\ a\ v\^6)\)\ Log[1 + v])\))\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Simplify[%]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-36\)\ a\ v - 48\ v\^3 + 96\ a\ v\^3 + 
          144\ v\^5 - 28\ a\ v\^5 - 
          3\ \((\(-1\) + v\^2)\)\^2\ \((\(-4\)\ v\^2 + 
                3\ a\ \((\(-1\) + v\^2)\))\)\ Log[\(-1\) - v] + 
          3\ \((\(-1\) + v\^2)\)\^2\ \((\(-4\)\ v\^2 + 
                3\ a\ \((\(-1\) + v\^2)\))\)\ Log[1 - v] - 
          9\ a\ Log[\(-1\) + v] - 12\ v\^2\ Log[\(-1\) + v] + 
          27\ a\ v\^2\ Log[\(-1\) + v] + 24\ v\^4\ Log[\(-1\) + v] - 
          27\ a\ v\^4\ Log[\(-1\) + v] - 12\ v\^6\ Log[\(-1\) + v] + 
          9\ a\ v\^6\ Log[\(-1\) + v] + 9\ a\ Log[1 + v] + 
          12\ v\^2\ Log[1 + v] - 27\ a\ v\^2\ Log[1 + v] - 
          24\ v\^4\ Log[1 + v] + 27\ a\ v\^4\ Log[1 + v] + 
          12\ v\^6\ Log[1 + v] - 9\ a\ v\^6\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(% /. a \[Rule] 0\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-48\)\ v\^3 + 144\ v\^5 + 
          12\ v\^2\ \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - v] - 
          12\ v\^2\ \((\(-1\) + v\^2)\)\^2\ Log[1 - v] - 
          12\ v\^2\ Log[\(-1\) + v] + 24\ v\^4\ Log[\(-1\) + v] - 
          12\ v\^6\ Log[\(-1\) + v] + 12\ v\^2\ Log[1 + v] - 
          24\ v\^4\ Log[1 + v] + 12\ v\^6\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[%]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(8\ v\^2\)\) \((\(-4\)\ v + 
          12\ v\^3 + \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) - 
                v] - \((\(-1\) + v\^2)\)\^2\ Log[
              1 - v] - \((\(-1\) + v\^2)\)\^2\ Log[\(-1\) + v] + Log[1 + v] + 
          v\^2\ \((\(-2\) + v\^2)\)\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[
      Normal[\(Series[myres[v, a], {a, 0, 1}]\)[\([3, 2]\)]]]\)], "Input"],

Cell[BoxData[
    \(\(1\/\(96\ v\^4\)\) \((\(-36\)\ v + 96\ v\^3 - 28\ v\^5 - 
          9\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) - v] + 
          9\ \((\(-1\) + v\^2)\)\^3\ Log[1 - v] + 
          9\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) + v] + 9\ Log[1 + v] - 
          9\ v\^2\ \((3 - 3\ v\^2 + v\^4)\)\ Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(FullSimplify[
      Expand[\(-9\)\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) - v] + 
          9\ \((\(-1\) + v\^2)\)\^3\ Log[1 - v] + 
          9\ \((\(-1\) + v\^2)\)\^3\ Log[\(-1\) + v] + 9\ Log[1 + v] - 
          9\ v\^2\ \((3 - 3\ v\^2 + v\^4)\)\ Log[1 + v]]]\)], "Input"],

Cell[BoxData[
    \(\(-9\)\ \((\(-1\) + v\^2)\)\^3\ \((Log[\(-1\) - v] - Log[1 - v] - 
          Log[\(-1\) + v] + Log[1 + v])\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(pperp[v_, 
        a_] = \(3/2\)/v - \(1/2\)/
          v^3 + \(\((1 - v^2)\)^2/2\)/v^4\ ArcTanh[v] + \(a/24\)/
            v^6\ \((\(-9\) v + 24\ v^3 - 7  v^5 + 
              9\ \((1 - v^2)\)^3  ArcTanh[v])\)\)], "Input"],

Cell[BoxData[
    \(\(-\(1\/\(2\ v\^3\)\)\) + 
      3\/\(2\ v\) + \(\((1 - v\^2)\)\^2\ ArcTanh[v]\)\/\(2\ v\^4\) + \(a\ \((\
\(-9\)\ v + 24\ v\^3 - 7\ v\^5 + 9\ \((1 - v\^2)\)\^3\ ArcTanh[v])\)\)\/\(24\ \
v\^6\)\)], "Output"]
}, Open  ]],

Cell[BoxData[
    \(PiT[z_] := 
      z^2/2 \((1 - \(\((z^2 - 1)\)/2\)/
                z\ \((Log[\((z + 1)\)] - Log[\((z - 1)\)])\))\)\)], "Input"],

Cell[BoxData[
    \(PiL[z_] := z/2 \((Log[z + 1] - Log[z - 1])\) - 1\)], "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["general xi", "Subsection"],

Cell[BoxData[
    \(pxmodFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      pxmodFastpreAnisodInt[th, v, vz, 
        Falpha[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fbeta[1, 1, Cos[th], Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], 
          a], Fgamma[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fdelta[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(pxmodFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          pxmodFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell[BoxData[
    \(pxSoftLogCoeff[v_, vz_, asi_] := 
      4/Pi^2*NIntegrate[
          pxmodFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, \ 
            10^\((\(-3\))\), 0.1, Pi/4, 
            Pi/2*\((1 - 10^\((\(-4\))\))\)}]\)], "Input"],

Cell[BoxData[
    \(pzmodFastAnisodInt[v_, vz_, a_, th_, phi_] := 
      pzmodFastpreAnisodInt[th, v, vz, 
        Falpha[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fbeta[1, 1, Cos[th], Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], 
          a], Fgamma[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        Fdelta[1, 1, Cos[th], 
          Sqrt[v^2 - vz^2]\ Sin[th]*Cos[phi] + vz*Cos[th], a], 
        phi]\)], "Input"],

Cell[BoxData[
    \(pzmodFastAnisodInt1[v_, vz_, a_, th_] := 
      2*NIntegrate[
          pzmodFastAnisodInt[v, vz, a, th, phi], {phi, 0, 1, 2, 
            Pi}]\)], "Input"],

Cell[BoxData[
    \(pzSoftLogCoeff[v_, vz_, asi_] := 
      4\ /Pi^2*NIntegrate[
          pzmodFastAnisodInt1[v, vz, asi, th]*Sin[th], {th, 10^\((\(-3\))\), 
            0.1, Pi/4, Pi/2*\((1 - 10^\((\(-4\))\))\)}]\)], "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Setup Pt broadening (anomalous)", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
    \(DbigA[omh_, qz_, aa_, bb_, gg_, dd_] := \((1 - omh^2)\)^2\ bb + 
        omh^2\ omh^2  qz^2/\((1 - qz^2)\)\ \((aa + gg)\) - 
        2\ omh\ \((1 - omh^2)\)\ \((\(-omh\)\ qz)\)\ dd\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(DbigA\)\" is similar to \
existing symbol \"\!\(bigA\)\"."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DbigB[omh_, qz_, aa_, bb_, gg_, 
        dd_] := \((\((aa + gg)\)*bb - \((1 - qz^2)\)\ dd^2)\) \((1 - omh^2 - 
            omh^2\ qz^2/\((1 - qz^2)\))\)\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(DbigB\)\" is similar to \
existing symbols \!\({bigB, DbigA}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DbigC[omh_, qz_, aa_, bb_, gg_, 
        dd_] := \(-omh^2\) \((1 - omh^2)\)\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(DbigC\)\" is similar to \
existing symbols \!\({bigC, DbigA, DbigB}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DbigD[omh_, qz_, aa_, bb_, gg_, 
        dd_] := \(-omh^2\) \((aa + gg)\) + \((1 - omh^2)\)\ bb\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(DbigD\)\" is similar to \
existing symbols \!\({bigD, DbigA, DbigB, DbigC}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DbigE[omh_, qz_, aa_, bb_, gg_, 
        dd_] := \((aa + gg)\)*bb - \((1 - qz^2)\)\ dd^2\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(DbigE\)\" is similar to \
existing symbols \!\({bigE, DbigA, DbigB, DbigC, DbigD}\)."\)], "Message"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Userfunc5[aa_, bb_, cc_, dd_, 
        ee_] = \((\((2\ bb\ cc + 
                    aa\ \((\(-dd\) + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ \
Log[\(-2\)\ cc\ ] + \((\(-2\)\ bb\ cc + 
                    aa\ \((dd + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-2\)\ cc\
\ ])\)/\((4\ cc\ \@\(dd\^2 - 4\ cc\ ee\))\) - \((\((2\ bb\ cc + 
                    aa\ \((\(-dd\) + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-dd\
\) + \@\(dd\^2 - 4\ cc\ ee\)] + \((\(-2\)\ bb\ cc + 
                    aa\ \((dd + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-dd\) - \
\@\(dd\^2 - 4\ cc\ ee\)])\)/\((4\ cc\ \@\(dd\^2 - 4\ cc\ ee\))\)\)], "Input"],

Cell[BoxData[
    \(\((\((2\ bb\ cc + 
                  aa\ \((\(-dd\) + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-2\)\ \
cc] + \((\(-2\)\ bb\ cc + 
                  aa\ \((dd + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-2\)\ cc])\
\)/\((4\ cc\ \@\(dd\^2 - 4\ cc\ ee\))\) - \((\((\(-2\)\ bb\ cc + 
                  aa\ \((dd + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-dd\) - \@\
\(dd\^2 - 4\ cc\ ee\)] + \((2\ bb\ cc + 
                  aa\ \((\(-dd\) + \@\(dd\^2 - 4\ cc\ ee\))\))\)\ Log[\(-dd\) \
+ \@\(dd\^2 - 4\ cc\ ee\)])\)/\((4\ cc\ \@\(dd\^2 - 4\ cc\ ee\))\)\)], \
"Output"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(DnewUserfunc5[omh_, qz_, v_, aa_, bb_, gg_, dd_] = 
      Simplify[\(Simplify[\(\(Simplify[
                      Simplify[Userfunc5[BA, BB, BC, BD, BE]]] /. 
                    BC \[Rule] DbigC[omh, qz, aa, bb, gg, dd]\) /. 
                  BD \[Rule] DbigD[omh, qz, aa, bb, gg, dd]\) /. 
                BE \[Rule] DbigE[omh, qz, aa, bb, gg, dd]] /. 
            BA \[Rule] DbigA[omh, qz, aa, bb, gg, dd]\) /. 
          BB \[Rule] DbigB[omh, qz, aa, bb, gg, dd]]\)], "Input"],

Cell[BoxData[
    \(\(-\(\((2\ \((bb\ \((\(-1\) + omh\^2)\)\^2 - 
                  2\ dd\ omh\^2\ \((\(-1\) + 
                        omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                    4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + bb\ gg + 
                          dd\^2\ \((\(-1\) + 
                                qz\^2)\))\))\)\ Log[\(-2\)\ omh\^2\ \((\(-1\) \
+ omh\^2)\)] + \((\(\(1\/\(\(-1\) + 
                        qz\^2\)\)\((2\ omh\^2\ \((\(-1\) + 
                          omh\^2)\)\ \((\(-1\) + omh\^2 + 
                          qz\^2)\)\ \((aa\ bb + bb\ gg + 
                          dd\^2\ \((\(-1\) + 
                                qz\^2)\))\))\)\) - \((bb\ \((\(-1\) + omh\^2)\
\)\^2 - 2\ dd\ omh\^2\ \((\(-1\) + 
                              omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \((bb - 
                        bb\ omh\^2 - \((aa + 
                              gg)\)\ omh\^2 + \[Sqrt]\((\((\((aa + gg)\)\ omh\
\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                                    bb\ gg + 
                                    dd\^2\ \((\(-1\) + 
                                        qz\^2)\))\))\))\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) - \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                              bb\ gg + 
                              dd\^2\ \((\(-1\) + 
                                    qz\^2)\))\))\)] + \((\(-\(\(1\/\(\(-1\) + 
                          qz\^2\)\)\((2\ omh\^2\ \((\(-1\) + 
                            omh\^2)\)\ \((\(-1\) + omh\^2 + 
                            qz\^2)\)\ \((aa\ bb + bb\ gg + 
                            dd\^2\ \((\(-1\) + 
                                  qz\^2)\))\))\)\)\) - \((bb\ \((\(-1\) + omh\
\^2)\)\^2 - 2\ dd\ omh\^2\ \((\(-1\) + 
                              omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \((aa\ omh\^2 + gg\ omh\^2 + 
                        bb\ \((\(-1\) + 
                              omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 \
+ bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                                    bb\ gg + 
                                    dd\^2\ \((\(-1\) + 
                                        qz\^2)\))\))\))\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                              bb\ gg + 
                              dd\^2\ \((\(-1\) + 
                                    qz\^2)\))\))\)])\)/\((4\ omh\^2\ \((1 - 
                omh\^2)\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) \
+ omh\^2)\))\)\^2 - 
                  4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + bb\ gg + 
                        dd\^2\ \((\(-1\) + qz\^2)\))\))\))\)\)\)\)], "Output"]
}, Closed]],

Cell[CellGroupData[{

Cell[BoxData[
    \(Dmodmy2preAnisodInt[omh_, qz_, v_, aa_, bb_, gg_, 
        dd_] = \(-aa\)*\((v^2 - omh^2 - omh^2  qz^2/\((1 - qz^2)\))\)*\(1/
              2\)/\((1 - omh^2)\) \((Log[\((1 - omh^2)\)] - Log[aa])\) + 
        DnewUserfunc5[omh, qz, v, aa, bb, gg, dd]\)], "Input"],

Cell[BoxData[
    \(General::"spell" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(Dmodmy2preAnisodInt\)\" \
is similar to existing symbols \!\({DmodmypreAnisodInt, \
modmy2preAnisodInt}\)."\)], "Message"],

Cell[BoxData[
    \(\(-\(\(aa\ \((\(-omh\^2\) - \(omh\^2\ qz\^2\)\/\(1 - qz\^2\) + 
                  v\^2)\)\ \((\(-Log[aa]\) + 
                  Log[1 - omh\^2])\)\)\/\(2\ \((1 - 
                  omh\^2)\)\)\)\) - \((2\ \((bb\ \((\(-1\) + omh\^2)\)\^2 - 
                  2\ dd\ omh\^2\ \((\(-1\) + 
                        omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                    4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + bb\ gg + 
                          dd\^2\ \((\(-1\) + 
                                qz\^2)\))\))\)\ Log[\(-2\)\ omh\^2\ \((\(-1\) \
+ omh\^2)\)] + \((\(\(1\/\(\(-1\) + 
                        qz\^2\)\)\((2\ omh\^2\ \((\(-1\) + 
                          omh\^2)\)\ \((\(-1\) + omh\^2 + 
                          qz\^2)\)\ \((aa\ bb + bb\ gg + 
                          dd\^2\ \((\(-1\) + 
                                qz\^2)\))\))\)\) - \((bb\ \((\(-1\) + omh\^2)\
\)\^2 - 2\ dd\ omh\^2\ \((\(-1\) + 
                              omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \((bb - 
                        bb\ omh\^2 - \((aa + 
                              gg)\)\ omh\^2 + \[Sqrt]\((\((\((aa + gg)\)\ omh\
\^2 + bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                                    bb\ gg + 
                                    dd\^2\ \((\(-1\) + 
                                        qz\^2)\))\))\))\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) - \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                              bb\ gg + 
                              dd\^2\ \((\(-1\) + 
                                    qz\^2)\))\))\)] + \((\(-\(\(1\/\(\(-1\) + 
                          qz\^2\)\)\((2\ omh\^2\ \((\(-1\) + 
                            omh\^2)\)\ \((\(-1\) + omh\^2 + 
                            qz\^2)\)\ \((aa\ bb + bb\ gg + 
                            dd\^2\ \((\(-1\) + 
                                  qz\^2)\))\))\)\)\) - \((bb\ \((\(-1\) + omh\
\^2)\)\^2 - 2\ dd\ omh\^2\ \((\(-1\) + 
                              omh\^2)\)\ qz - \(\((aa + gg)\)\ omh\^4\ \
qz\^2\)\/\(\(-1\) + qz\^2\))\)\ \((aa\ omh\^2 + gg\ omh\^2 + 
                        bb\ \((\(-1\) + 
                              omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 \
+ bb\ \((\(-1\) + omh\^2)\))\)\^2 - 
                              4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                                    bb\ gg + 
                                    dd\^2\ \((\(-1\) + 
                                        qz\^2)\))\))\))\))\)\ Log[
                aa\ omh\^2 + gg\ omh\^2 + 
                  bb\ \((\(-1\) + 
                        omh\^2)\) + \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \
\((\(-1\) + omh\^2)\))\)\^2 - 
                        4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + 
                              bb\ gg + 
                              dd\^2\ \((\(-1\) + 
                                    qz\^2)\))\))\)])\)/\((4\ omh\^2\ \((1 - 
                omh\^2)\)\ \[Sqrt]\((\((\((aa + gg)\)\ omh\^2 + bb\ \((\(-1\) \
+ omh\^2)\))\)\^2 - 
                  4\ omh\^2\ \((\(-1\) + omh\^2)\)\ \((aa\ bb + bb\ gg + 
                        dd\^2\ \((\(-1\) + qz\^2)\))\))\))\)\)], "Output"]
}, Closed]],

Cell[BoxData[
    \(\(pxDmod2FastpreAnisodInt = 
        Compile[{th, phi, 
            v, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}}, 
          Evaluate[
            Sin[th]^2\ Sin[phi]^2/\((1 - v^2\ Cos[th]^2)\)*
              Im[Dmodmy2preAnisodInt[v\ Cos[th], Sin[th]\ Cos[phi], v, aa, 
                  bb, gg, dd]]]];\)\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(\(pzDmod2FastpreAnisodInt = 
        Compile[{th, phi, 
            v, {aa, _Complex}, {bb, _Complex}, {gg, _Complex}, {dd, \
_Complex}}, 
          Evaluate[
            Sin[th]^2\ Cos[phi]^2/\((1 - v^2\ Cos[th]^2)\)*
              Im[Dmodmy2preAnisodInt[v\ Cos[th], Sin[th]\ Cos[phi], v, aa, 
                  bb, gg, dd]]]];\)\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \"\!\(pzDmod2FastpreAnisodInt\
\)\" is similar to existing symbol \"\!\(pxDmod2FastpreAnisodInt\)\"."\)], \
"Message"]
}, Closed]],

Cell[CellGroupData[{

Cell["Small xi, px only", "Subsection"],

Cell[BoxData[
    \(pxDSXmod2FastAnisodInt[v_, a_, th_, phi_] := 
      pxDmod2FastpreAnisodInt[th, phi, v, 
        SXiA[v\ Cos[th], Sin[th]\ Cos[phi], a], 
        SXiB[v\ Cos[th], Sin[th]\ Cos[phi], a], 
        SXiC[v\ Cos[th], Sin[th]\ Cos[phi], a], 
        SXiD[v\ Cos[th], Sin[th]\ Cos[phi], a]]\)], "Input"],

Cell["\<\
anomalous LL contribution to \\kappa_z, in units of e^2 mD^2 T \
/4/Pi (QED) or g^2 4/3 mD^2T /4/Pi (QCD)\
\>", "Text"],

Cell[BoxData[
    \(pxDSXmod2FastAnisodInt1[v_, a_, 
        th_] := \(-1\)/v\ NIntegrate[
          pxDSXmod2FastAnisodInt[v, a, th, phi], {phi, 0, 1, 2, Pi}, 
          MaxRecursion \[Rule] 10]*4/Pi^2\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(pxDSXmod2FastAnisodInt1[0.5, 0.1, Pi/2]\)], "Input"],

Cell[BoxData[
    \(\(-0.004161764234506073`\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(1/%\)], "Input"],

Cell[BoxData[
    \(\(-240.28271272764258`\)\)], "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["General xi", "Subsection"],

Cell[BoxData[
    \(pxDmod2FastAnisodInt[v_, a_, th_, phi_] := 
      pxDmod2FastpreAnisodInt[th, phi, v, 
        alomz[1, Sin[th]\ Cos[phi], 1, a] - \ 
          10^\((\(-5\))\)\ I, \((betamoz[1, Sin[th]\ Cos[phi], 1, a] - \ 
              10^\((\(-5\))\)\ I)\)\ \((v\ Cos[th])\)^2, 
        gamoz[1, Sin[th]\ Cos[phi], 1, a] + \ 0.5\ 10^\((\(-5\))\)\ I, 
        v\ Cos[th] \((I\ deltamoz[1, Sin[th]\ Cos[phi], 1, a] + 
              10^\(-5\))\)]\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(pzDmod2FastAnisodInt[v_, a_, th_, phi_] := 
      pzDmod2FastpreAnisodInt[th, phi, v, 
        alomz[1, Sin[th]\ Cos[phi], 1, a] - \ 
          10^\((\(-5\))\)\ I, \((betamoz[1, Sin[th]\ Cos[phi], 1, a] - \ 
              10^\((\(-5\))\)\ I)\)\ \((v\ Cos[th])\)^2, 
        gamoz[1, Sin[th]\ Cos[phi], 1, a] + \ 0.5\ 10^\((\(-5\))\)\ I, 
        v\ Cos[th] \((I\ deltamoz[1, Sin[th]\ Cos[phi], 1, a] + 
              10^\(-5\))\)]\)], "Input"],

Cell[BoxData[
    \(General::"spell1" \(\(:\)\(\ \)\) 
      "Possible spelling error: new symbol name \
\"\!\(pzDmod2FastAnisodInt\)\" is similar to existing symbol \
\"\!\(pxDmod2FastAnisodInt\)\"."\)], "Message"]
}, Open  ]],

Cell["same as above", "Text"],

Cell[BoxData[
    \(pxDmod2FastAnisodInt1[v_, a_, 
        th_] := \(-1\)/v\ NIntegrate[
          pxDmod2FastAnisodInt[v, a, th, phi], {phi, 0, 1, 2, Pi}, 
          MaxRecursion \[Rule] 10] 4/Pi^2\)], "Input"],

Cell[BoxData[
    \(pzDmod2FastAnisodInt1[v_, a_, 
        th_] := \(-1\)/v\ NIntegrate[
          pzDmod2FastAnisodInt[v, a, th, phi], {phi, 0, 1, 2, Pi}, 
          MaxRecursion \[Rule] 10] 4/Pi^2\)], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
    \(pxDmod2FastAnisodInt1[0.5, 0.1, Pi/2]\)], "Input"],

Cell[BoxData[
    \(\(-0.0038611671687290715`\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(1/%\)], "Input"],

Cell[BoxData[
    \(\(-258.9890456178194`\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(pxDmod2FastAnisodInt1[0.55, 1, Pi/2]\)], "Input"],

Cell[BoxData[
    \(\(-0.025476986828632472`\)\)], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
    \(pzDmod2FastAnisodInt1[0.55, 1, Pi/2]\)], "Input"],

Cell[BoxData[
    \(\(-0.09361793294600508`\)\)], "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
},
FrontEndVersion->"4.1 for X",
ScreenRectangle->{{0, 1280}, {0, 1024}},
WindowSize->{520, 600},
WindowMargins->{{216, Automatic}, {Automatic, 127}}
]

(*******************************************************************
Cached data follows.  If you edit this Notebook file directly, not
using Mathematica, you must remove the line containing CacheID at
the top of  the file.  The cache data will then be recreated when
you save this file from within Mathematica.
*******************************************************************)

(*CellTagsOutline
CellTagsIndex->{}
*)

(*CellTagsIndex
CellTagsIndex->{}
*)

(*NotebookFileOutline
Notebook[{

Cell[CellGroupData[{
Cell[1727, 52, 38, 0, 60, "Section"],

Cell[CellGroupData[{
Cell[1790, 56, 51, 0, 45, "Subsection"],
Cell[1844, 58, 135, 3, 50, "Text"],

Cell[CellGroupData[{
Cell[2004, 65, 41, 1, 27, "Input"],
Cell[2048, 68, 36, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2121, 74, 80, 1, 27, "Input"],
Cell[2204, 77, 84, 1, 64, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2325, 83, 66, 1, 27, "Input"],
Cell[2394, 86, 105, 2, 64, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2536, 93, 66, 1, 27, "Input"],
Cell[2605, 96, 105, 2, 64, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[2747, 103, 249, 5, 91, "Input"],
Cell[2999, 110, 296, 6, 123, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[3332, 121, 352, 7, 107, "Input"],
Cell[3687, 130, 380, 7, 137, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4104, 142, 277, 5, 107, "Input"],
Cell[4384, 149, 325, 6, 126, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[4746, 160, 140, 3, 43, "Input"],
Cell[4889, 165, 209, 5, 74, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5135, 175, 251, 5, 75, "Input"],
Cell[5389, 182, 349, 7, 180, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[5775, 194, 107, 2, 43, "Input"],
Cell[5885, 198, 173, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6095, 207, 260, 5, 91, "Input"],
Cell[6358, 214, 319, 6, 126, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[6714, 225, 225, 5, 59, "Input"],
Cell[6942, 232, 264, 5, 88, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[7243, 242, 403, 9, 123, "Input"],
Cell[7649, 253, 468, 9, 206, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8154, 267, 120, 3, 43, "Input"],
Cell[8277, 272, 183, 4, 71, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[8497, 281, 292, 6, 91, "Input"],
Cell[8792, 289, 337, 6, 126, "Output"]
}, Open  ]],
Cell[9144, 298, 428, 10, 107, "Input"],
Cell[9575, 310, 1304, 26, 299, "Input"],

Cell[CellGroupData[{
Cell[10904, 340, 171, 2, 43, "Input"],
Cell[11078, 344, 503, 8, 271, "Output"]
}, Open  ]],
Cell[11596, 355, 373, 8, 91, "Input"],
Cell[11972, 365, 248, 5, 75, "Input"],
Cell[12223, 372, 643, 11, 171, "Input"],
Cell[12869, 385, 1541, 31, 347, "Input"],

Cell[CellGroupData[{
Cell[14435, 420, 141, 2, 43, "Input"],
Cell[14579, 424, 145, 2, 63, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[14761, 431, 137, 2, 43, "Input"],
Cell[14901, 435, 145, 2, 61, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15083, 442, 337, 7, 75, "Input"],
Cell[15423, 451, 383, 7, 210, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[15843, 463, 264, 5, 75, "Input"],
Cell[16110, 470, 272, 4, 211, "Output"]
}, Open  ]],
Cell[16397, 477, 484, 11, 107, "Input"],
Cell[16884, 490, 1725, 33, 443, "Input"],
Cell[18612, 525, 485, 11, 107, "Input"],
Cell[19100, 538, 1559, 29, 363, "Input"],
Cell[20662, 569, 148, 3, 59, "Input"],
Cell[20813, 574, 145, 3, 59, "Input"],
Cell[20961, 579, 148, 3, 59, "Input"],
Cell[21112, 584, 148, 3, 59, "Input"],

Cell[CellGroupData[{
Cell[21285, 591, 58, 1, 27, "Input"],
Cell[21346, 594, 106, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21489, 601, 57, 1, 27, "Input"],
Cell[21549, 604, 108, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21694, 611, 58, 1, 27, "Input"],
Cell[21755, 614, 127, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[21919, 621, 58, 1, 27, "Input"],
Cell[21980, 624, 131, 2, 27, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[22160, 632, 50, 0, 29, "Subsection"],
Cell[22213, 634, 148, 3, 43, "Input"],
Cell[22364, 639, 81, 1, 27, "Input"],
Cell[22448, 642, 314, 6, 139, "Input"],

Cell[CellGroupData[{
Cell[22787, 652, 254, 5, 123, "Input"],
Cell[23044, 659, 181, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[23262, 667, 116, 2, 43, "Input"],
Cell[23381, 671, 185, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[23603, 679, 137, 3, 43, "Input"],
Cell[23743, 684, 191, 3, 46, "Message"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[23983, 693, 28, 0, 29, "Subsection"],
Cell[24014, 695, 296, 6, 91, "Input"],
Cell[24313, 703, 543, 10, 139, "Input"],
Cell[24859, 715, 1198, 19, 648, "Input"],
Cell[26060, 736, 263, 5, 122, "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{
Cell[26372, 747, 36, 0, 40, "Section"],
Cell[26411, 749, 238, 3, 75, "Input"],

Cell[CellGroupData[{
Cell[26674, 756, 231, 4, 59, "Input"],
Cell[26908, 762, 181, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[27126, 770, 112, 2, 27, "Input"],
Cell[27241, 774, 185, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[27463, 782, 132, 2, 43, "Input"],
Cell[27598, 786, 191, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[27826, 794, 130, 2, 43, "Input"],
Cell[27959, 798, 197, 3, 46, "Message"]
}, Open  ]],
Cell[28171, 804, 46, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[28242, 808, 315, 5, 91, "Input"],
Cell[28560, 815, 425, 7, 153, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[29022, 827, 3458, 58, 862, "Input"],
Cell[32483, 887, 3219, 56, 654, "Output"]
}, Closed]],
Cell[35717, 946, 56, 0, 32, "Text"],

Cell[CellGroupData[{
Cell[35798, 950, 322, 5, 91, "Input"],
Cell[36123, 957, 208, 3, 46, "Message"],
Cell[36334, 962, 3537, 61, 757, "Output"]
}, Open  ]],
Cell[39886, 1026, 516, 10, 171, "Input"],

Cell[CellGroupData[{
Cell[40427, 1040, 518, 10, 171, "Input"],
Cell[40948, 1052, 214, 4, 46, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[41199, 1061, 52, 0, 45, "Subsection"],
Cell[41254, 1063, 498, 10, 171, "Input"],
Cell[41755, 1075, 500, 10, 171, "Input"],
Cell[42258, 1087, 159, 3, 59, "Input"],
Cell[42420, 1092, 174, 4, 59, "Input"],
Cell[42597, 1098, 103, 3, 32, "Text"],
Cell[42703, 1103, 73, 0, 32, "Text"],
Cell[42779, 1105, 236, 5, 75, "Input"],
Cell[43018, 1112, 113, 3, 50, "Text"],
Cell[43134, 1117, 234, 5, 75, "Input"],

Cell[CellGroupData[{
Cell[43393, 1126, 59, 1, 27, "Input"],
Cell[43455, 1129, 177, 3, 46, "Message"],
Cell[43635, 1134, 177, 3, 46, "Message"],
Cell[43815, 1139, 177, 3, 46, "Message"],
Cell[43995, 1144, 173, 3, 33, "Message"],
Cell[44171, 1149, 226, 4, 46, "Message"],
Cell[44400, 1155, 227, 4, 46, "Message"],
Cell[44630, 1161, 354, 5, 85, "Message"],
Cell[44987, 1168, 226, 4, 46, "Message"],
Cell[45216, 1174, 168, 3, 33, "Message"],
Cell[45387, 1179, 354, 5, 85, "Message"],
Cell[45744, 1186, 354, 5, 85, "Message"],
Cell[46101, 1193, 170, 3, 33, "Message"],
Cell[46274, 1198, 54, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[46377, 1205, 56, 0, 45, "Subsection"],
Cell[46436, 1207, 434, 7, 171, "Input"],

Cell[CellGroupData[{
Cell[46895, 1218, 436, 7, 171, "Input"],
Cell[47334, 1227, 210, 3, 46, "Message"]
}, Open  ]],
Cell[47559, 1233, 176, 4, 59, "Input"],

Cell[CellGroupData[{
Cell[47760, 1241, 201, 4, 59, "Input"],
Cell[47964, 1247, 214, 4, 46, "Message"]
}, Open  ]],
Cell[48193, 1254, 50, 0, 32, "Text"],
Cell[48246, 1256, 200, 5, 75, "Input"],
Cell[48449, 1263, 198, 5, 75, "Input"],

Cell[CellGroupData[{
Cell[48672, 1272, 61, 1, 27, "Input"],
Cell[48736, 1275, 53, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[48838, 1282, 59, 0, 45, "Subsection"],
Cell[48900, 1284, 48, 1, 27, "Input"],
Cell[48951, 1287, 197, 4, 75, "Input"],
Cell[49151, 1293, 145, 3, 43, "Input"],
Cell[49299, 1298, 84, 1, 27, "Input"],
Cell[49386, 1301, 197, 4, 75, "Input"],
Cell[49586, 1307, 145, 3, 43, "Input"],
Cell[49734, 1312, 84, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[49843, 1317, 86, 1, 27, "Input"],
Cell[49932, 1320, 215, 3, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50184, 1328, 197, 4, 75, "Input"],
Cell[50384, 1334, 111, 2, 47, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50532, 1341, 153, 2, 43, "Input"],
Cell[50688, 1345, 128, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[50853, 1352, 127, 3, 43, "Input"],
Cell[50983, 1357, 90, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51110, 1363, 197, 4, 75, "Input"],
Cell[51310, 1369, 199, 3, 46, "Message"],
Cell[51512, 1374, 86, 1, 45, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51635, 1380, 153, 3, 43, "Input"],
Cell[51791, 1385, 115, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[51943, 1392, 127, 3, 43, "Input"],
Cell[52073, 1397, 83, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[52193, 1403, 92, 1, 27, "Input"],
Cell[52288, 1406, 466, 7, 172, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[52791, 1418, 92, 1, 27, "Input"],
Cell[52886, 1421, 118, 2, 58, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[53041, 1428, 79, 1, 27, "Input"],
Cell[53123, 1431, 85, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[53245, 1437, 89, 1, 27, "Input"],
Cell[53337, 1440, 129, 2, 53, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[53503, 1447, 188, 4, 43, "Input"],
Cell[53694, 1453, 1310, 21, 472, "Output"]
}, Closed]],
Cell[55019, 1477, 140, 3, 47, "Text"],
Cell[55162, 1482, 1383, 23, 592, "Input"],

Cell[CellGroupData[{
Cell[56570, 1509, 44, 1, 27, "Input"],
Cell[56617, 1512, 624, 10, 168, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[57278, 1527, 49, 1, 27, "Input"],
Cell[57330, 1530, 458, 8, 131, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[57825, 1543, 48, 1, 27, "Input"],
Cell[57876, 1546, 242, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[58155, 1555, 108, 2, 43, "Input"],
Cell[58266, 1559, 304, 5, 88, "Output"]
}, Open  ]],
Cell[58585, 1567, 277, 5, 111, "Input"],

Cell[CellGroupData[{
Cell[58887, 1576, 58, 1, 27, "Input"],
Cell[58948, 1579, 111, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[59096, 1586, 66, 1, 27, "Input"],
Cell[59165, 1589, 74, 1, 27, "Output"]
}, Open  ]],
Cell[59254, 1593, 148, 3, 43, "Input"],
Cell[59405, 1598, 81, 1, 27, "Input"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[59535, 1605, 48, 0, 40, "Section"],
Cell[59586, 1607, 556, 11, 203, "Input"],

Cell[CellGroupData[{
Cell[60167, 1622, 544, 11, 203, "Input"],
Cell[60714, 1635, 217, 4, 46, "Message"]
}, Closed]],

Cell[CellGroupData[{
Cell[60968, 1644, 30, 0, 29, "Subsection"],
Cell[61001, 1646, 438, 7, 171, "Input"],

Cell[CellGroupData[{
Cell[61464, 1657, 438, 7, 171, "Input"],
Cell[61905, 1666, 215, 4, 46, "Message"]
}, Open  ]],
Cell[62135, 1673, 180, 4, 59, "Input"],

Cell[CellGroupData[{
Cell[62340, 1681, 180, 4, 59, "Input"],
Cell[62523, 1687, 217, 4, 46, "Message"]
}, Open  ]],
Cell[62755, 1694, 226, 4, 68, "Text"],
Cell[62984, 1700, 202, 5, 75, "Input"],
Cell[63189, 1707, 202, 5, 75, "Input"],

Cell[CellGroupData[{
Cell[63416, 1716, 61, 1, 27, "Input"],
Cell[63480, 1719, 53, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[63570, 1725, 61, 1, 27, "Input"],
Cell[63634, 1728, 53, 1, 27, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{
Cell[63736, 1735, 58, 0, 45, "Subsection"],
Cell[63797, 1737, 48, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[63870, 1742, 197, 4, 75, "Input"],
Cell[64070, 1748, 195, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[64302, 1757, 179, 4, 59, "Input"],
Cell[64484, 1763, 255, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[64776, 1772, 127, 3, 43, "Input"],
Cell[64906, 1777, 121, 2, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[65064, 1784, 197, 4, 75, "Input"],
Cell[65264, 1790, 183, 3, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[65484, 1798, 164, 4, 59, "Input"],
Cell[65651, 1804, 221, 3, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[65909, 1812, 127, 3, 43, "Input"],
Cell[66039, 1817, 132, 2, 49, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[66208, 1824, 197, 4, 75, "Input"],
Cell[66408, 1830, 111, 2, 47, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[66556, 1837, 175, 3, 43, "Input"],
Cell[66734, 1842, 128, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[66899, 1849, 127, 3, 43, "Input"],
Cell[67029, 1854, 90, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[67156, 1860, 197, 4, 75, "Input"],
Cell[67356, 1866, 86, 1, 45, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[67479, 1872, 169, 3, 43, "Input"],
Cell[67651, 1877, 116, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[67804, 1884, 127, 3, 43, "Input"],
Cell[67934, 1889, 84, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[68055, 1895, 122, 3, 43, "Input"],
Cell[68180, 1900, 533, 7, 230, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[68750, 1912, 122, 3, 43, "Input"],
Cell[68875, 1917, 196, 3, 60, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[69108, 1925, 93, 1, 27, "Input"],
Cell[69204, 1928, 124, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[69365, 1935, 119, 3, 27, "Input"],
Cell[69487, 1940, 169, 2, 53, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[69693, 1947, 188, 4, 43, "Input"],
Cell[69884, 1953, 1584, 24, 641, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[71505, 1982, 44, 1, 27, "Input"],
Cell[71552, 1985, 804, 13, 192, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[72393, 2003, 49, 1, 27, "Input"],
Cell[72445, 2006, 392, 6, 111, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[72874, 2017, 48, 1, 27, "Input"],
Cell[72925, 2020, 307, 5, 92, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[73269, 2030, 108, 2, 43, "Input"],
Cell[73380, 2034, 330, 5, 92, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[73747, 2044, 291, 5, 99, "Input"],
Cell[74041, 2051, 142, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[74220, 2058, 75, 1, 32, "Input"],
Cell[74298, 2061, 73, 1, 32, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[74408, 2067, 58, 1, 27, "Input"],
Cell[74469, 2070, 110, 2, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[74616, 2077, 60, 1, 27, "Input"],
Cell[74679, 2080, 53, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[74769, 2086, 241, 5, 75, "Input"],
Cell[75013, 2093, 226, 4, 96, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[75288, 2103, 58, 0, 29, "Subsection"],
Cell[75349, 2105, 48, 1, 27, "Input"],

Cell[CellGroupData[{
Cell[75422, 2110, 197, 4, 75, "Input"],
Cell[75622, 2116, 195, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[75854, 2125, 179, 4, 59, "Input"],
Cell[76036, 2131, 263, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[76336, 2140, 127, 3, 43, "Input"],
Cell[76466, 2145, 124, 2, 48, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[76627, 2152, 197, 4, 75, "Input"],
Cell[76827, 2158, 183, 3, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[77047, 2166, 164, 4, 59, "Input"],
Cell[77214, 2172, 257, 4, 68, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[77508, 2181, 127, 3, 43, "Input"],
Cell[77638, 2186, 135, 2, 49, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[77810, 2193, 197, 4, 75, "Input"],
Cell[78010, 2199, 111, 2, 47, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[78158, 2206, 175, 3, 43, "Input"],
Cell[78336, 2211, 128, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[78501, 2218, 127, 3, 43, "Input"],
Cell[78631, 2223, 90, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[78758, 2229, 197, 4, 75, "Input"],
Cell[78958, 2235, 86, 1, 45, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[79081, 2241, 169, 3, 43, "Input"],
Cell[79253, 2246, 115, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[79405, 2253, 127, 3, 43, "Input"],
Cell[79535, 2258, 83, 1, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[79655, 2264, 122, 3, 43, "Input"],
Cell[79780, 2269, 603, 9, 286, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[80420, 2283, 122, 3, 43, "Input"],
Cell[80545, 2288, 195, 3, 60, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[80777, 2296, 93, 1, 27, "Input"],
Cell[80873, 2299, 124, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[81034, 2306, 119, 3, 27, "Input"],
Cell[81156, 2311, 168, 2, 53, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[81361, 2318, 188, 4, 43, "Input"],
Cell[81552, 2324, 1858, 29, 713, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[83447, 2358, 44, 1, 27, "Input"],
Cell[83494, 2361, 814, 13, 192, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[84345, 2379, 49, 1, 27, "Input"],
Cell[84397, 2382, 392, 6, 111, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[84826, 2393, 48, 1, 27, "Input"],
Cell[84877, 2396, 307, 5, 92, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[85221, 2406, 108, 2, 43, "Input"],
Cell[85332, 2410, 330, 5, 92, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[85699, 2420, 291, 5, 99, "Input"],
Cell[85993, 2427, 142, 2, 51, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[86172, 2434, 243, 5, 75, "Input"],
Cell[86418, 2441, 226, 4, 96, "Output"]
}, Open  ]],
Cell[86659, 2448, 148, 3, 43, "Input"],
Cell[86810, 2453, 81, 1, 27, "Input"]
}, Closed]],

Cell[CellGroupData[{
Cell[86928, 2459, 32, 0, 29, "Subsection"],
Cell[86963, 2461, 502, 10, 171, "Input"],
Cell[87468, 2473, 176, 4, 59, "Input"],
Cell[87647, 2479, 240, 5, 75, "Input"],
Cell[87890, 2486, 502, 10, 171, "Input"],
Cell[88395, 2498, 176, 4, 59, "Input"],
Cell[88574, 2504, 227, 4, 75, "Input"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{
Cell[88850, 2514, 50, 0, 40, "Section"],

Cell[CellGroupData[{
Cell[88925, 2518, 213, 3, 59, "Input"],
Cell[89141, 2523, 182, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[89360, 2531, 185, 3, 59, "Input"],
Cell[89548, 2536, 187, 3, 33, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[89772, 2544, 108, 2, 27, "Input"],
Cell[89883, 2548, 194, 3, 46, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[90114, 2556, 128, 2, 43, "Input"],
Cell[90245, 2560, 201, 3, 46, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[90483, 2568, 121, 2, 43, "Input"],
Cell[90607, 2572, 208, 3, 46, "Message"]
}, Open  ]],

Cell[CellGroupData[{
Cell[90852, 2580, 628, 10, 263, "Input"],
Cell[91483, 2592, 573, 10, 210, "Output"]
}, Closed]],

Cell[CellGroupData[{
Cell[92093, 2607, 501, 8, 152, "Input"],
Cell[92597, 2617, 3383, 59, 795, "Output"]
}, Closed]],

Cell[CellGroupData[{
Cell[96017, 2681, 282, 4, 72, "Input"],
Cell[96302, 2687, 230, 4, 46, "Message"],
Cell[96535, 2693, 3573, 62, 855, "Output"]
}, Closed]],
Cell[100123, 2758, 363, 8, 104, "Input"],

Cell[CellGroupData[{
Cell[100511, 2770, 363, 8, 107, "Input"],
Cell[100877, 2780, 221, 4, 46, "Message"]
}, Closed]],

Cell[CellGroupData[{
Cell[101135, 2789, 39, 0, 29, "Subsection"],
Cell[101177, 2791, 316, 6, 107, "Input"],
Cell[101496, 2799, 129, 3, 50, "Text"],
Cell[101628, 2804, 215, 4, 59, "Input"],

Cell[CellGroupData[{
Cell[101868, 2812, 72, 1, 27, "Input"],
Cell[101943, 2815, 60, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[102040, 2821, 36, 1, 27, "Input"],
Cell[102079, 2824, 58, 1, 27, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{
Cell[102186, 2831, 32, 0, 29, "Subsection"],
Cell[102221, 2833, 463, 8, 123, "Input"],

Cell[CellGroupData[{
Cell[102709, 2845, 463, 8, 123, "Input"],
Cell[103175, 2855, 215, 4, 46, "Message"]
}, Open  ]],
Cell[103405, 2862, 29, 0, 32, "Text"],
Cell[103437, 2864, 211, 4, 59, "Input"],
Cell[103651, 2870, 211, 4, 59, "Input"],

Cell[CellGroupData[{
Cell[103887, 2878, 70, 1, 27, "Input"],
Cell[103960, 2881, 61, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[104058, 2887, 36, 1, 27, "Input"],
Cell[104097, 2890, 57, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[104191, 2896, 69, 1, 27, "Input"],
Cell[104263, 2899, 60, 1, 27, "Output"]
}, Open  ]],

Cell[CellGroupData[{
Cell[104360, 2905, 69, 1, 27, "Input"],
Cell[104432, 2908, 59, 1, 27, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]]
}
]
*)



(*******************************************************************
End of Mathematica Notebook file.
*******************************************************************)


